Tetraquarks from Intrinsic Heavy Quarks

A number of new four-quark states containing from one to four charm or anti-charm quarks have been observed recently. Many of these new states have been discovered at the LHC. The production of these states via intrinsic charm in the proton is investigated. The tetraquark masses obtained in this approach, while dependent on the internal transverse momenta of the partons in the state, are shown to agree well with the measured masses. These calculations can provide some insight into the nature of the tetraquark candidates, whether as a bound meson pair or as a looser configuration of four individual partons. The kinematic distributions of these states as a function of rapidity and transverse momentum are also studied. The possible cross sections for these states are finally considered.

==> anc/README <==
The files included here are those used to make the plots in the paper figures.

The figure files are listed below.  They are prepared using the topdrawer package which generates plots from ascii (human readable) files.  After this list, the contents of the plot files will be described.  For other potential scenarios not plotted in the paper, as will be described at the end, please contact the author at rlvogt@lbl.gov.

Figure 1 Tpsipsi mass distributions
fig_Tpsipsi_mass.dat    

Figure 2 X(3872) mass distributions
fig_X3872_mass.dat

Figure 3 Xs mass distributions
fig_Xs_mass.dat

Figure 4 Tcc mass distribution
fig_Tcc_mass.dat (note that the X(3872) and Xs mass distributions are included in Figs. 2 and 3 respectively)

Figure 5 Tc-cbar-s mass distribution
fig_Tccbar_s_mass.dat

Figure 6 T0_cs mass distribution
fig_Tcs7_mass.dat

Figure 7 T_cs0 mass distribution
fig_Tcs09_mass.dat

Figure 8 charm quark xF distributions from 5, 7 and 9 particle states
fig_cq_xF.dat

Figure 9 charm quark pT distributions from 5, 7 and 9 particle states
fig_cq_pT.dat

Figure 10 Tpsipsi rapidity distribution
fig_Tpsipsi_ydist.dat

Figure 11 X(3872) rapidity distribution
fig_X3872_ydist.dat

Figure 12 Xs rapidity distribution
fig_Xs_kt_7TeV_ydist.dat

Figure 13 rapidity distribution of all states, 7 TeV, set kt2
fig_Picc_7TeV_ydist.dat

Figure 14 Tpsipsi pT distribution
fig_Tpsipsi_pTdist.dat

Figure 15 X(3872) pT distribution
fig_X3872_pTdist.dat

Figure 16 Xs pT distribution
fig_Xs_kt_7TeV_pTdist.dat

Figure 17 pT distribution of all states, 7 TeV, set kt2
fig_Picc_7TeV_pTdist.dat

Figure 18 13 TeV X(3872) pT distribution
X3872_fig.dat

Figure 19 5 TeV X(3872) pT distribution
X3872_fig_5TeV.dat

For additional results, please contact the author at rlvogt@lbl.gov.

==> anc/X3872_fig.dat <==
ICEM calculation
   pT(GeV)    Bdsigma/dpT (nb/GeV)
 1.7500E+00   2.2456E+01
 2.2500E+00   3.1598E+01
 2.7500E+00   3.5539E+01
 3.2500E+00   2.8693E+01
 3.7500E+00   2.0510E+01
 4.2500E+00   1.4847E+01
 4.7500E+00   9.7720E+00
 5.2500E+00   6.4288E+00
 5.7500E+00   4.5031E+00
 6.2500E+00   3.1318E+00
 6.7500E+00   2.2666E+00
 7.2500E+00   1.7010E+00
 7.7500E+00   1.3475E+00
 8.2500E+00   9.3870E-01
 8.7500E+00   7.6720E-01
 9.2500E+00   5.7750E-01
 9.7500E+00   4.6669E-01
 1.0250E+01   3.6295E-01
 1.0750E+01   3.2011E-01
 1.1250E+01   2.6180E-01
 1.1750E+01   2.0587E-01
 1.2250E+01   1.7262E-01
 1.2750E+01   1.3580E-01
 1.3250E+01   1.1389E-01
 1.3750E+01   9.9960E-02
 1.4250E+01   8.7010E-02
 1.4750E+01   6.8327E-02
 1.5250E+01   6.0900E-02
 1.5750E+01   4.9252E-02
 1.6250E+01   4.7362E-02
 1.6750E+01   3.9655E-02
 1.7250E+01   3.4797E-02
 1.7750E+01   2.9631E-02
 1.8250E+01   2.6523E-02
 1.8750E+01   2.2113E-02
 1.9250E+01   1.9558E-02
 1.9750E+01   1.8256E-02
 2.0250E+01   1.5638E-02
 2.0750E+01   1.4245E-02
 2.1250E+01   1.2243E-02
 2.1750E+01   1.1543E-02
 2.2250E+01   9.1280E-03
 2.2750E+01   8.9530E-03
 2.3250E+01   8.0150E-03
 2.3750E+01   6.9783E-03
 2.4250E+01   6.3273E-03
 2.4750E+01   5.9220E-03
 2.5250E+01   5.0246E-03
 2.5750E+01   4.6984E-03
 2.6250E+01   4.1797E-03
 2.6750E+01   4.0194E-03
 2.7250E+01   3.7401E-03
 2.7750E+01   3.1759E-03
 2.8250E+01   3.1731E-03
 2.8750E+01   2.6187E-03
 2.9250E+01   2.5382E-03
 2.9750E+01   2.2792E-03
 3.0250E+01   2.0426E-03

IC calculation
   pT(GeV)    Bdsigma/dpT (nb/GeV)
 1.7500E+00   4.3553E-08
 2.2500E+00   4.9470E-08
 2.7500E+00   5.6056E-08
 3.2500E+00   6.4138E-08
 3.7500E+00   7.4151E-08
 4.2500E+00   8.6371E-08
 4.7500E+00   1.0101E-07
 5.2500E+00   1.1826E-07
 5.7500E+00   1.3829E-07
 6.2500E+00   1.6125E-07
 6.7500E+00   1.8732E-07
 7.2500E+00   2.1663E-07
 7.7500E+00   2.4929E-07
 8.2500E+00   2.8544E-07
 8.7500E+00   3.2519E-07
 9.2500E+00   3.6864E-07
 9.7500E+00   4.1585E-07
 1.0250E+01   4.6691E-07
 1.0750E+01   5.2189E-07
 1.1250E+01   5.8084E-07
 1.1750E+01   6.4381E-07
 1.2250E+01   7.1081E-07
 1.2750E+01   7.8191E-07
 1.3250E+01   8.5709E-07
 1.3750E+01   9.3638E-07
 1.4250E+01   1.0198E-06
 1.4750E+01   1.1073E-06
 1.5250E+01   1.1989E-06
 1.5750E+01   1.2945E-06
 1.6250E+01   1.3943E-06
 1.6750E+01   1.4981E-06
 1.7250E+01   1.6057E-06
 1.7750E+01   1.7173E-06
 1.8250E+01   1.8329E-06
 1.8750E+01   1.9524E-06
 1.9250E+01   2.0756E-06
 1.9750E+01   2.2025E-06
 2.0250E+01   2.3331E-06
 2.0750E+01   2.4672E-06
 2.1250E+01   2.6050E-06
 2.1750E+01   2.7461E-06
 2.2250E+01   2.8908E-06
 2.2750E+01   3.0386E-06
 2.3250E+01   3.1896E-06
 2.3750E+01   3.3439E-06
 2.4250E+01   3.5011E-06
 2.4750E+01   3.6612E-06
 2.5250E+01   3.8243E-06
 2.5750E+01   3.9902E-06
 2.6250E+01   4.1587E-06
 2.6750E+01   4.3297E-06
 2.7250E+01   4.5033E-06
 2.7750E+01   4.6792E-06
 2.8250E+01   4.8573E-06
 2.8750E+01   5.0377E-06
 2.9250E+01   5.2202E-06
 2.9750E+01   5.4045E-06
 3.0250E+01   5.5907E-06



==> anc/X3872_fig_5TeV.dat <==
ICEM calculation
   pT(GeV)    Bdsigma/dpT (nb/GeV)
 1.7500E+00   1.7955E+01
 2.2500E+00   1.9152E+01
 2.7500E+00   1.7808E+01
 3.2500E+00   1.4350E+01
 3.7500E+00   1.0010E+01
 4.2500E+00   6.3070E+00
 4.7500E+00   4.1482E+00
 5.2500E+00   2.6740E+00
 5.7500E+00   1.7171E+00
 6.2500E+00   1.1613E+00
 6.7500E+00   8.0710E-01
 7.2500E+00   5.7183E-01
 7.7500E+00   4.1566E-01
 8.2500E+00   3.2536E-01
 8.7500E+00   2.4955E-01
 9.2500E+00   1.8354E-01
 9.7500E+00   1.4371E-01
 1.0250E+01   1.0647E-01
 1.0750E+01   9.0090E-02
 1.1250E+01   6.8586E-02
 1.1750E+01   5.6441E-02
 1.2250E+01   4.7334E-02
 1.2750E+01   3.7114E-02
 1.3250E+01   3.1801E-02
 1.3750E+01   2.5417E-02
 1.4250E+01   2.2001E-02
 1.4750E+01   1.8095E-02
 1.5250E+01   1.5428E-02
 1.5750E+01   1.2747E-02
 1.6250E+01   1.0773E-02
 1.6750E+01   9.4360E-03
 1.7250E+01   8.3510E-03
 1.7750E+01   6.5779E-03
 1.8250E+01   5.9885E-03
 1.8750E+01   5.5888E-03
 1.9250E+01   4.4408E-03
 1.9750E+01   3.9452E-03
 2.0250E+01   3.4293E-03
 2.0750E+01   3.1297E-03
 2.1250E+01   2.7741E-03
 2.1750E+01   2.3548E-03
 2.2250E+01   2.0342E-03
 2.2750E+01   1.8592E-03
 2.3250E+01   1.7913E-03
 2.3750E+01   1.5302E-03
 2.4250E+01   1.4539E-03
 2.4750E+01   1.0780E-03
 2.5250E+01   1.0094E-03
 2.5750E+01   9.0650E-04
 2.6250E+01   8.0850E-04
 2.6750E+01   6.5863E-04
 2.7250E+01   6.8796E-04
 2.7750E+01   5.8114E-04
 2.8250E+01   5.3963E-04
 2.8750E+01   4.6403E-04
 2.9250E+01   4.1769E-04
 2.9750E+01   3.8325E-04
 3.0250E+01   3.6274E-04

IC calculation
   pT(GeV)    Bdsigma/dpT (nb/GeV)
 1.7500E+00   1.1664E-05
 2.2500E+00   1.2940E-05
 2.7500E+00   1.4332E-05
 3.2500E+00   1.6033E-05
 3.7500E+00   1.8127E-05
 4.2500E+00   2.0646E-05
 4.7500E+00   2.3610E-05
 5.2500E+00   2.7024E-05
 5.7500E+00   3.0890E-05
 6.2500E+00   3.5208E-05
 6.7500E+00   3.9972E-05
 7.2500E+00   4.5169E-05
 7.7500E+00   5.0788E-05
 8.2500E+00   5.6812E-05
 8.7500E+00   6.3223E-05
 9.2500E+00   6.9999E-05
 9.7500E+00   7.7113E-05
 1.0250E+01   8.4542E-05
 1.0750E+01   9.2259E-05
 1.1250E+01   1.0023E-04
 1.1750E+01   1.0843E-04
 1.2250E+01   1.1683E-04
 1.2750E+01   1.2540E-04
 1.3250E+01   1.3409E-04
 1.3750E+01   1.4290E-04
 1.4250E+01   1.5177E-04
 1.4750E+01   1.6067E-04
 1.5250E+01   1.6959E-04
 1.5750E+01   1.7848E-04
 1.6250E+01   1.8733E-04
 1.6750E+01   1.9609E-04
 1.7250E+01   2.0472E-04
 1.7750E+01   2.1323E-04
 1.8250E+01   2.2157E-04
 1.8750E+01   2.2972E-04
 1.9250E+01   2.3765E-04
 1.9750E+01   2.4534E-04
 2.0250E+01   2.5277E-04
 2.0750E+01   2.5992E-04
 2.1250E+01   2.6677E-04
 2.1750E+01   2.7332E-04
 2.2250E+01   2.7951E-04
 2.2750E+01   2.8538E-04
 2.3250E+01   2.9088E-04
 2.3750E+01   2.9600E-04
 2.4250E+01   3.0074E-04
 2.4750E+01   3.0509E-04
 2.5250E+01   3.0905E-04
 2.5750E+01   3.1260E-04
 2.6250E+01   3.1574E-04
 2.6750E+01   3.1848E-04
 2.7250E+01   3.2080E-04
 2.7750E+01   3.2271E-04
 2.8250E+01   3.2420E-04
 2.8750E+01   3.2529E-04
 2.9250E+01   3.2597E-04
 2.9750E+01   3.2626E-04
 3.0250E+01   3.2615E-04


ICEM + IC calculation
   pT(GeV)    Bdsigma/dpT (nb/GeV)
 1.7500E+00   1.7955E+01
 2.2500E+00   1.9152E+01
 2.7500E+00   1.7808E+01
 3.2500E+00   1.4350E+01
 3.7500E+00   1.0010E+01
 4.2500E+00   6.3070E+00
 4.7500E+00   4.1482E+00
 5.2500E+00   2.6740E+00
 5.7500E+00   1.7171E+00
 6.2500E+00   1.1613E+00
 6.7500E+00   8.0714E-01
 7.2500E+00   5.7188E-01
 7.7500E+00   4.1571E-01
 8.2500E+00   3.2542E-01
 8.7500E+00   2.4961E-01
 9.2500E+00   1.8361E-01
 9.7500E+00   1.4379E-01
 1.0250E+01   1.0655E-01
 1.0750E+01   9.0182E-02
 1.1250E+01   6.8686E-02
 1.1750E+01   5.6549E-02
 1.2250E+01   4.7451E-02
 1.2750E+01   3.7239E-02
 1.3250E+01   3.1935E-02
 1.3750E+01   2.5560E-02
 1.4250E+01   2.2153E-02
 1.4750E+01   1.8256E-02
 1.5250E+01   1.5598E-02
 1.5750E+01   1.2925E-02
 1.6250E+01   1.0960E-02
 1.6750E+01   9.6321E-03
 1.7250E+01   8.5557E-03
 1.7750E+01   6.7911E-03
 1.8250E+01   6.2101E-03
 1.8750E+01   5.8185E-03
 1.9250E+01   4.6784E-03
 1.9750E+01   4.1905E-03
 2.0250E+01   3.6821E-03
 2.0750E+01   3.3896E-03
 2.1250E+01   3.0409E-03
 2.1750E+01   2.6281E-03
 2.2250E+01   2.3137E-03
 2.2750E+01   2.1446E-03
 2.3250E+01   2.0822E-03
 2.3750E+01   1.8262E-03
 2.4250E+01   1.7546E-03
 2.4750E+01   1.3831E-03
 2.5250E+01   1.3185E-03
 2.5750E+01   1.2191E-03
 2.6250E+01   1.1242E-03
 2.6750E+01   9.7711E-04
 2.7250E+01   1.0088E-03
 2.7750E+01   9.0385E-04
 2.8250E+01   8.6383E-04
 2.8750E+01   7.8932E-04
 2.9250E+01   7.4366E-04
 2.9750E+01   7.0951E-04
 3.0250E+01   6.8889E-04




==> anc/fig_Picc_7TeV_pTdist.dat <==
7TeV y distributions (unit normalized) kt2 only

Tcc
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   7.5768E-06
 1.5000E+00   1.7001E-05
 2.5000E+00   2.2006E-05
 3.5000E+00   2.7936E-05
 4.5000E+00   3.6323E-05
 5.5000E+00   4.7437E-05
 6.5000E+00   6.1247E-05
 7.5000E+00   7.7577E-05
 8.5000E+00   9.6145E-05
 9.5000E+00   1.1659E-04
 1.0500E+01   1.3851E-04
 1.1500E+01   1.6144E-04
 1.2500E+01   1.8494E-04
 1.3500E+01   2.0853E-04
 1.4500E+01   2.3176E-04
 1.5500E+01   2.5422E-04
 1.6500E+01   2.7550E-04
 1.7500E+01   2.9528E-04
 1.8500E+01   3.1323E-04
 1.9500E+01   3.2910E-04
 2.0500E+01   3.4271E-04
 2.1500E+01   3.5387E-04
 2.2500E+01   3.6249E-04
 2.3500E+01   3.6854E-04
 2.4500E+01   3.7199E-04
 2.5500E+01   3.7291E-04
 2.6500E+01   3.7136E-04
 2.7500E+01   3.6746E-04
 2.8500E+01   3.6142E-04
 2.9500E+01   3.5338E-04
 3.0500E+01   3.4357E-04
 3.1500E+01   3.3225E-04
 3.2500E+01   3.1967E-04
 3.3500E+01   3.0606E-04
 3.4500E+01   2.9171E-04
 3.5500E+01   2.7684E-04
 3.6500E+01   2.6173E-04
 3.7500E+01   2.4663E-04
 3.8500E+01   2.3175E-04
 3.9500E+01   2.1725E-04
 4.0500E+01   2.0333E-04
 4.1500E+01   1.9009E-04
 4.2500E+01   1.7766E-04
 4.3500E+01   1.6606E-04
 4.4500E+01   1.5533E-04
 4.5500E+01   1.4545E-04
 4.6500E+01   1.3637E-04
 4.7500E+01   1.2803E-04
 4.8500E+01   1.2035E-04
 4.9500E+01   1.1328E-04
 5.0500E+01   1.0674E-04
 5.1500E+01   1.0070E-04
 5.2500E+01   9.5109E-05
 5.3500E+01   8.9920E-05
 5.4500E+01   8.5100E-05
 5.5500E+01   8.0620E-05
 5.6500E+01   7.6447E-05
 5.7500E+01   7.2556E-05
 5.8500E+01   6.8926E-05
 5.9500E+01   6.5534E-05
 6.0500E+01   6.2359E-05
 6.1500E+01   5.9387E-05
 6.2500E+01   5.6601E-05
 6.3500E+01   5.3985E-05
 6.4500E+01   5.1527E-05
 6.5500E+01   4.9218E-05
 6.6500E+01   4.7042E-05
 6.7500E+01   4.4995E-05
 6.8500E+01   4.3061E-05
 6.9500E+01   4.1240E-05
 7.0500E+01   3.9519E-05
 7.1500E+01   3.7890E-05
 7.2500E+01   3.6351E-05
 7.3500E+01   3.4893E-05
 7.4500E+01   3.3513E-05
 7.5500E+01   3.2205E-05
 7.6500E+01   3.0964E-05
 7.7500E+01   2.9784E-05
 7.8500E+01   2.8663E-05
 7.9500E+01   2.7598E-05

T_ccbar_s
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   4.9308E-06
 1.5000E+00   8.9114E-06
 2.5000E+00   1.0562E-05
 3.5000E+00   1.3224E-05
 4.5000E+00   1.7304E-05
 5.5000E+00   2.2861E-05
 6.5000E+00   2.9876E-05
 7.5000E+00   3.8271E-05
 8.5000E+00   4.7908E-05
 9.5000E+00   5.8607E-05
 1.0500E+01   7.0153E-05
 1.1500E+01   8.2306E-05
 1.2500E+01   9.4813E-05
 1.3500E+01   1.0742E-04
 1.4500E+01   1.1989E-04
 1.5500E+01   1.3199E-04
 1.6500E+01   1.4349E-04
 1.7500E+01   1.5421E-04
 1.8500E+01   1.6398E-04
 1.9500E+01   1.7265E-04
 2.0500E+01   1.8011E-04
 2.1500E+01   1.8627E-04
 2.2500E+01   1.9108E-04
 2.3500E+01   1.9450E-04
 2.4500E+01   1.9654E-04
 2.5500E+01   1.9720E-04
 2.6500E+01   1.9654E-04
 2.7500E+01   1.9462E-04
 2.8500E+01   1.9153E-04
 2.9500E+01   1.8737E-04
 3.0500E+01   1.8226E-04
 3.1500E+01   1.7632E-04
 3.2500E+01   1.6968E-04
 3.3500E+01   1.6250E-04
 3.4500E+01   1.5490E-04
 3.5500E+01   1.4703E-04
 3.6500E+01   1.3902E-04
 3.7500E+01   1.3100E-04
 3.8500E+01   1.2308E-04
 3.9500E+01   1.1538E-04
 4.0500E+01   1.0798E-04
 4.1500E+01   1.0094E-04
 4.2500E+01   9.4321E-05
 4.3500E+01   8.8157E-05
 4.4500E+01   8.2448E-05
 4.5500E+01   7.7194E-05
 4.6500E+01   7.2370E-05
 4.7500E+01   6.7935E-05
 4.8500E+01   6.3857E-05
 4.9500E+01   6.0098E-05
 5.0500E+01   5.6627E-05
 5.1500E+01   5.3416E-05
 5.2500E+01   5.0446E-05
 5.3500E+01   4.7691E-05
 5.4500E+01   4.5132E-05
 5.5500E+01   4.2752E-05
 5.6500E+01   4.0538E-05
 5.7500E+01   3.8474E-05
 5.8500E+01   3.6544E-05
 5.9500E+01   3.4745E-05
 6.0500E+01   3.3061E-05
 6.1500E+01   3.1482E-05
 6.2500E+01   3.0005E-05
 6.3500E+01   2.8617E-05
 6.4500E+01   2.7312E-05
 6.5500E+01   2.6088E-05
 6.6500E+01   2.4935E-05
 6.7500E+01   2.3848E-05
 6.8500E+01   2.2822E-05
 6.9500E+01   2.1856E-05
 7.0500E+01   2.0943E-05
 7.1500E+01   2.0079E-05
 7.2500E+01   1.9264E-05
 7.3500E+01   1.8491E-05
 7.4500E+01   1.7759E-05
 7.5500E+01   1.7064E-05
 7.6500E+01   1.6406E-05
 7.7500E+01   1.5781E-05
 7.8500E+01   1.5187E-05
 7.9500E+01   1.4622E-05

Tcs^9 (7 particles)
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   2.4072E-06
 1.5000E+00   4.3978E-06
 2.5000E+00   6.2071E-06
 3.5000E+00   9.4230E-06
 4.5000E+00   1.4330E-05
 5.5000E+00   2.1061E-05
 6.5000E+00   2.9633E-05
 7.5000E+00   3.9961E-05
 8.5000E+00   5.1872E-05
 9.5000E+00   6.5134E-05
 1.0500E+01   7.9465E-05
 1.1500E+01   9.4564E-05
 1.2500E+01   1.1011E-04
 1.3500E+01   1.2580E-04
 1.4500E+01   1.4132E-04
 1.5500E+01   1.5638E-04
 1.6500E+01   1.7071E-04
 1.7500E+01   1.8409E-04
 1.8500E+01   1.9630E-04
 1.9500E+01   2.0717E-04
 2.0500E+01   2.1655E-04
 2.1500E+01   2.2435E-04
 2.2500E+01   2.3048E-04
 2.3500E+01   2.3492E-04
 2.4500E+01   2.3765E-04
 2.5500E+01   2.3870E-04
 2.6500E+01   2.3812E-04
 2.7500E+01   2.3600E-04
 2.8500E+01   2.3244E-04
 2.9500E+01   2.2755E-04
 3.0500E+01   2.2149E-04
 3.1500E+01   2.1441E-04
 3.2500E+01   2.0647E-04
 3.3500E+01   1.9784E-04
 3.4500E+01   1.8869E-04
 3.5500E+01   1.7919E-04
 3.6500E+01   1.6951E-04
 3.7500E+01   1.5980E-04
 3.8500E+01   1.5020E-04
 3.9500E+01   1.4086E-04
 4.0500E+01   1.3186E-04
 4.1500E+01   1.2330E-04
 4.2500E+01   1.1524E-04
 4.3500E+01   1.0772E-04
 4.4500E+01   1.0076E-04
 4.5500E+01   9.4350E-05
 4.6500E+01   8.8458E-05
 4.7500E+01   8.3044E-05
 4.8500E+01   7.8065E-05
 4.9500E+01   7.3473E-05
 5.0500E+01   6.9234E-05
 5.1500E+01   6.5314E-05
 5.2500E+01   6.1683E-05
 5.3500E+01   5.8317E-05
 5.4500E+01   5.5192E-05
 5.5500E+01   5.2283E-05
 5.6500E+01   4.9578E-05
 5.7500E+01   4.7052E-05
 5.8500E+01   4.4698E-05
 5.9500E+01   4.2498E-05
 6.0500E+01   4.0438E-05
 6.1500E+01   3.8510E-05
 6.2500E+01   3.6704E-05
 6.3500E+01   3.5007E-05
 6.4500E+01   3.3413E-05
 6.5500E+01   3.1913E-05
 6.6500E+01   3.0504E-05
 6.7500E+01   2.9176E-05
 6.8500E+01   2.7921E-05
 6.9500E+01   2.6740E-05
 7.0500E+01   2.5624E-05
 7.1500E+01   2.4567E-05
 7.2500E+01   2.3570E-05
 7.3500E+01   2.2625E-05
 7.4500E+01   2.1729E-05
 7.5500E+01   2.0880E-05
 7.6500E+01   2.0075E-05
 7.7500E+01   1.9310E-05
 7.8500E+01   1.8584E-05
 7.9500E+01   1.7893E-05

Tcs0^a (9 particles)
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   1.5930E-05
 1.5000E+00   2.7237E-05
 2.5000E+00   3.5988E-05
 3.5000E+00   5.1300E-05
 4.5000E+00   7.3359E-05
 5.5000E+00   1.0150E-04
 6.5000E+00   1.3457E-04
 7.5000E+00   1.7114E-04
 8.5000E+00   2.0964E-04
 9.5000E+00   2.4852E-04
 1.0500E+01   2.8636E-04
 1.1500E+01   3.2194E-04
 1.2500E+01   3.5425E-04
 1.3500E+01   3.8251E-04
 1.4500E+01   4.0618E-04
 1.5500E+01   4.2494E-04
 1.6500E+01   4.3865E-04
 1.7500E+01   4.4736E-04
 1.8500E+01   4.5124E-04
 1.9500E+01   4.5060E-04
 2.0500E+01   4.4584E-04
 2.1500E+01   4.3740E-04
 2.2500E+01   4.2578E-04
 2.3500E+01   4.1150E-04
 2.4500E+01   3.9511E-04
 2.5500E+01   3.7706E-04
 2.6500E+01   3.5787E-04
 2.7500E+01   3.3797E-04
 2.8500E+01   3.1779E-04
 2.9500E+01   2.9767E-04
 3.0500E+01   2.7791E-04
 3.1500E+01   2.5874E-04
 3.2500E+01   2.4038E-04
 3.3500E+01   2.2296E-04
 3.4500E+01   2.0659E-04
 3.5500E+01   1.9132E-04
 3.6500E+01   1.7717E-04
 3.7500E+01   1.6413E-04
 3.8500E+01   1.5216E-04
 3.9500E+01   1.4122E-04
 4.0500E+01   1.3124E-04
 4.1500E+01   1.2212E-04
 4.2500E+01   1.1382E-04
 4.3500E+01   1.0624E-04
 4.4500E+01   9.9322E-05
 4.5500E+01   9.2986E-05
 4.6500E+01   8.7176E-05
 4.7500E+01   8.1842E-05
 4.8500E+01   7.6932E-05
 4.9500E+01   7.2402E-05
 5.0500E+01   6.8221E-05
 5.1500E+01   6.4356E-05
 5.2500E+01   6.0777E-05
 5.3500E+01   5.7460E-05
 5.4500E+01   5.4376E-05
 5.5500E+01   5.1510E-05
 5.6500E+01   4.8840E-05
 5.7500E+01   4.6351E-05
 5.8500E+01   4.4029E-05
 5.9500E+01   4.1857E-05
 6.0500E+01   3.9827E-05
 6.1500E+01   3.7925E-05
 6.2500E+01   3.6142E-05
 6.3500E+01   3.4469E-05
 6.4500E+01   3.2896E-05
 6.5500E+01   3.1418E-05
 6.6500E+01   3.0026E-05
 6.7500E+01   2.8716E-05
 6.8500E+01   2.7480E-05
 6.9500E+01   2.6314E-05
 7.0500E+01   2.5211E-05
 7.1500E+01   2.4171E-05
 7.2500E+01   2.3185E-05
 7.3500E+01   2.2252E-05
 7.4500E+01   2.1368E-05
 7.5500E+01   2.0530E-05
 7.6500E+01   1.9735E-05
 7.7500E+01   1.8980E-05
 7.8500E+01   1.8263E-05
 7.9500E+01   1.7581E-05

See the X(3872) and Xs files for the 7 TeV y distributions with kt2 for the other curuves in this figure.


==> anc/fig_Picc_7TeV_ydist.dat <==
7TeV y distributions (unit normalized) kt2 only

Tcc
  y          dP/dy	    
 1.0000E-01   5.8874E-18
 3.0000E-01   4.1471E-16
 5.0000E-01   5.3580E-15
 7.0000E-01   3.6395E-14
 9.0000E-01   1.8191E-13
 1.1000E+00   7.7052E-13
 1.3000E+00   2.9632E-12
 1.5000E+00   1.0736E-11
 1.7000E+00   3.7428E-11
 1.9000E+00   1.2713E-10
 2.1000E+00   4.2386E-10
 2.3000E+00   1.3934E-09
 2.5000E+00   4.5276E-09
 2.7000E+00   1.4561E-08
 2.9000E+00   4.6355E-08
 3.1000E+00   1.4603E-07
 3.3000E+00   4.5472E-07
 3.5000E+00   1.3972E-06
 3.7000E+00   4.2264E-06
 3.9000E+00   1.2547E-05
 4.1000E+00   3.6404E-05
 4.3000E+00   1.0268E-04
 4.5000E+00   2.7949E-04
 4.7000E+00   7.2707E-04
 4.9000E+00   1.7840E-03
 5.1000E+00   4.0566E-03
 5.3000E+00   8.3620E-03
 5.5000E+00   1.5326E-02
 5.7000E+00   2.5273E-02
 5.9000E+00   4.0178E-02
 6.1000E+00   6.4044E-02
 6.3000E+00   1.0073E-01
 6.5000E+00   1.5066E-01
 6.7000E+00   2.0102E-01
 6.9000E+00   2.1336E-01
 7.1000E+00   1.4201E-01
 7.3000E+00   3.1928E-02
 7.5000E+00   2.2257E-04

T_ccbar_s
  y          dP/dy	    
 1.0000E-01   2.8386E-18
 3.0000E-01   2.0005E-16
 5.0000E-01   2.5857E-15
 7.0000E-01   1.7572E-14
 9.0000E-01   8.7872E-14
 1.1000E+00   3.7239E-13
 1.3000E+00   1.4330E-12
 1.5000E+00   5.1956E-12
 1.7000E+00   1.8127E-11
 1.9000E+00   6.1624E-11
 2.1000E+00   2.0566E-10
 2.3000E+00   6.7683E-10
 2.5000E+00   2.2022E-09
 2.7000E+00   7.0928E-09
 2.9000E+00   2.2619E-08
 3.1000E+00   7.1397E-08
 3.3000E+00   2.2283E-07
 3.5000E+00   6.8651E-07
 3.7000E+00   2.0830E-06
 3.9000E+00   6.2055E-06
 4.1000E+00   1.8078E-05
 4.3000E+00   5.1230E-05
 4.5000E+00   1.4021E-04
 4.7000E+00   3.6710E-04
 4.9000E+00   9.0749E-04
 5.1000E+00   2.0819E-03
 5.3000E+00   4.3382E-03
 5.5000E+00   8.0649E-03
 5.7000E+00   1.3585E-02
 5.9000E+00   2.2392E-02
 6.1000E+00   3.7872E-02
 6.3000E+00   6.5182E-02
 6.5000E+00   1.1095E-01
 6.7000E+00   1.7726E-01
 6.9000E+00   2.4189E-01
 7.1000E+00   2.3026E-01
 7.3000E+00   8.3960E-02
 7.5000E+00   7.6963E-04

Tcs^0 (7 particles) (note that the legend in the figure is ...-...- but the curve itself is .---.---.)
  y          dP/dy	    
 1.0000E-01   3.3860E-18
 3.0000E-01   2.3852E-16
 5.0000E-01   3.0817E-15
 7.0000E-01   2.0934E-14
 9.0000E-01   1.0464E-13
 1.1000E+00   4.4324E-13
 1.3000E+00   1.7046E-12
 1.5000E+00   6.1764E-12
 1.7000E+00   2.1534E-11
 1.9000E+00   7.3143E-11
 2.1000E+00   2.4388E-10
 2.3000E+00   8.0179E-10
 2.5000E+00   2.6055E-09
 2.7000E+00   8.3796E-09
 2.9000E+00   2.6680E-08
 3.1000E+00   8.4053E-08
 3.3000E+00   2.6174E-07
 3.5000E+00   8.0428E-07
 3.7000E+00   2.4329E-06
 3.9000E+00   7.2222E-06
 4.1000E+00   2.0952E-05
 4.3000E+00   5.9074E-05
 4.5000E+00   1.6070E-04
 4.7000E+00   4.1758E-04
 4.9000E+00   1.0224E-03
 5.1000E+00   2.3153E-03
 5.3000E+00   4.7345E-03
 5.5000E+00   8.5370E-03
 5.7000E+00   1.3648E-02
 5.9000E+00   2.0806E-02
 6.1000E+00   3.2012E-02
 6.3000E+00   4.9905E-02
 6.5000E+00   7.8068E-02
 6.7000E+00   1.1958E-01
 6.9000E+00   1.7109E-01
 7.1000E+00   2.1006E-01
 7.3000E+00   1.8777E-01
 7.5000E+00   8.2974E-02
 7.7000E+00   5.6732E-03

Tcs0^a (9 particles)
  y          dP/dy	    
 1.0000E-01   2.5236E-17
 3.0000E-01   1.7651E-15
 5.0000E-01   2.2646E-14
 7.0000E-01   1.5269E-13
 9.0000E-01   7.5716E-13
 1.1000E+00   3.1796E-12
 1.3000E+00   1.2111E-11
 1.5000E+00   4.3403E-11
 1.7000E+00   1.4944E-10
 1.9000E+00   5.0039E-10
 2.1000E+00   1.6410E-09
 2.3000E+00   5.2924E-09
 2.5000E+00   1.6819E-08
 2.7000E+00   5.2708E-08
 2.9000E+00   1.6280E-07
 3.1000E+00   4.9506E-07
 3.3000E+00   1.4790E-06
 3.5000E+00   4.3286E-06
 3.7000E+00   1.2366E-05
 3.9000E+00   3.4312E-05
 4.1000E+00   9.1922E-05
 4.3000E+00   2.3592E-04
 4.5000E+00   5.7449E-04
 4.7000E+00   1.3113E-03
 4.9000E+00   2.7664E-03
 5.1000E+00   5.3203E-03
 5.3000E+00   9.2669E-03
 5.5000E+00   1.4851E-02
 5.7000E+00   2.2917E-02
 5.9000E+00   3.5432E-02
 6.1000E+00   5.5051E-02
 6.3000E+00   8.4617E-02
 6.5000E+00   1.2493E-01
 6.7000E+00   1.6911E-01
 6.9000E+00   1.9517E-01
 7.1000E+00   1.7046E-01
 7.3000E+00   9.0199E-02
 7.5000E+00   1.7655E-02
 7.7000E+00   3.0391E-04

See the X(3872) and Xs files for the 7 TeV y distributions with kt2 for the other curuves in this figure.


==> anc/fig_Tcc_mass.dat <==
Tcc mass distributions (unit normalized)
set kt2
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   3.6161E-02
 3.1000E+00   5.1086E-02
 3.2000E+00   7.3002E-02
 3.3000E+00   1.0610E-01
 3.4000E+00   1.5843E-01
 3.5000E+00   2.4515E-01
 3.6000E+00   4.0516E-01
 3.7000E+00   7.8416E-01
 3.8000E+00   1.9452E+00
 3.9000E+00   1.9701E+00
 4.0000E+00   1.0073E+00
 4.1000E+00   6.4492E-01
 4.2000E+00   4.8151E-01
 4.3000E+00   3.7278E-01
 4.4000E+00   2.9572E-01
 4.5000E+00   2.3818E-01
 4.6000E+00   1.9421E-01
 4.7000E+00   1.6005E-01
 4.8000E+00   1.3286E-01
 4.9000E+00   1.1090E-01
 5.0000E+00   9.3315E-02
 5.1000E+00   7.8907E-02
 5.2000E+00   6.7051E-02
 5.3000E+00   5.7198E-02
 5.4000E+00   4.8989E-02
 5.5000E+00   4.2098E-02
 5.6000E+00   3.6300E-02
 5.7000E+00   3.1405E-02
 5.8000E+00   2.7301E-02
 5.9000E+00   2.3728E-02
 6.0000E+00   2.0712E-02
 6.1000E+00   1.8105E-02
 6.2000E+00   1.5877E-02
 6.3000E+00   1.3947E-02
 6.4000E+00   1.2280E-02
 6.5000E+00   1.0834E-02
 6.6000E+00   9.5828E-03
 6.7000E+00   8.4890E-03
 6.8000E+00   7.5379E-03
 6.9000E+00   6.6928E-03


The other distributions shown can be found in fig_X3872_mass.dat and fig_Xs_mass.dat.


==> anc/fig_Tccbar_s_mass.dat <==
T_ccbar_s mass distributions (unit normalized)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   3.5208E-04
 3.1000E+00   3.4306E-03
 3.2000E+00   1.2792E-02
 3.3000E+00   3.0583E-02
 3.4000E+00   5.6637E-02
 3.5000E+00   9.0086E-02
 3.6000E+00   1.2893E-01
 3.7000E+00   1.7106E-01
 3.8000E+00   2.1387E-01
 3.9000E+00   2.5594E-01
 4.0000E+00   2.9475E-01
 4.1000E+00   3.2975E-01
 4.2000E+00   3.5916E-01
 4.3000E+00   3.8392E-01
 4.4000E+00   4.0274E-01
 4.5000E+00   4.1521E-01
 4.6000E+00   4.2310E-01
 4.7000E+00   4.2486E-01
 4.8000E+00   4.2281E-01
 4.9000E+00   4.1676E-01
 5.0000E+00   4.0782E-01
 5.1000E+00   3.9560E-01
 5.2000E+00   3.8138E-01
 5.3000E+00   3.6564E-01
 5.4000E+00   3.4875E-01
 5.5000E+00   3.3093E-01
 5.6000E+00   3.1295E-01
 5.7000E+00   2.9488E-01
 5.8000E+00   2.7724E-01
 5.9000E+00   2.5954E-01
 6.0000E+00   2.4232E-01
 6.1000E+00   2.2598E-01
 6.2000E+00   2.1007E-01
 6.3000E+00   1.9515E-01
 6.4000E+00   1.8107E-01
 6.5000E+00   1.6767E-01
 6.6000E+00   1.5515E-01
 6.7000E+00   1.4357E-01
 6.8000E+00   1.3265E-01
 6.9000E+00   1.2258E-01
 7.0000E+00   1.1320E-01
 7.1000E+00   1.0449E-01
 7.2000E+00   9.6551E-02
 7.3000E+00   8.9094E-02
 7.4000E+00   8.2334E-02
 7.5000E+00   7.6084E-02
 7.6000E+00   7.0280E-02
 7.7000E+00   6.5001E-02
 7.8000E+00   6.0111E-02
 7.9000E+00   5.5585E-02
 8.0000E+00   5.1452E-02
 8.1000E+00   4.7637E-02
 8.2000E+00   4.4142E-02
 8.3000E+00   4.0905E-02
 8.4000E+00   3.7955E-02
 8.5000E+00   3.5194E-02
 8.6000E+00   3.2668E-02
 8.7000E+00   3.0361E-02
 8.8000E+00   2.8210E-02
 8.9000E+00   2.6218E-02
 9.0000E+00   2.4399E-02
 9.1000E+00   2.2700E-02
 9.2000E+00   2.1148E-02
 9.3000E+00   1.9715E-02
 9.4000E+00   1.8369E-02
 9.5000E+00   1.7140E-02
 9.6000E+00   1.5997E-02
 9.7000E+00   1.4939E-02
 9.8000E+00   1.3950E-02
 9.9000E+00   1.3047E-02

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   1.4204E-02
 3.1000E+00   7.9876E-02
 3.2000E+00   1.8757E-01
 3.3000E+00   3.0716E-01
 3.4000E+00   4.1787E-01
 3.5000E+00   5.0841E-01
 3.6000E+00   5.7345E-01
 3.7000E+00   6.1042E-01
 3.8000E+00   6.2377E-01
 3.9000E+00   6.1740E-01
 4.0000E+00   5.9524E-01
 4.1000E+00   5.6289E-01
 4.2000E+00   5.2329E-01
 4.3000E+00   4.8063E-01
 4.4000E+00   4.3657E-01
 4.5000E+00   3.9428E-01
 4.6000E+00   3.5387E-01
 4.7000E+00   3.1650E-01
 4.8000E+00   2.8262E-01
 4.9000E+00   2.5169E-01
 5.0000E+00   2.2398E-01
 5.1000E+00   1.9927E-01
 5.2000E+00   1.7716E-01
 5.3000E+00   1.5771E-01
 5.4000E+00   1.4029E-01
 5.5000E+00   1.2501E-01
 5.6000E+00   1.1145E-01
 5.7000E+00   9.9350E-02
 5.8000E+00   8.8726E-02
 5.9000E+00   7.9368E-02
 6.0000E+00   7.0944E-02
 6.1000E+00   6.3571E-02
 6.2000E+00   5.7021E-02
 6.3000E+00   5.1160E-02
 6.4000E+00   4.5999E-02
 6.5000E+00   4.1452E-02
 6.6000E+00   3.7346E-02
 6.7000E+00   3.3667E-02
 6.8000E+00   3.0418E-02
 6.9000E+00   2.7508E-02

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 3.2000E+00   7.3755E-04
 3.3000E+00   2.4552E-03
 3.4000E+00   5.5524E-03
 3.5000E+00   1.0540E-02
 3.6000E+00   1.7814E-02
 3.7000E+00   2.6419E-02
 3.8000E+00   3.8287E-02
 3.9000E+00   5.1675E-02
 4.0000E+00   6.7370E-02
 4.1000E+00   8.4047E-02
 4.2000E+00   1.0296E-01
 4.3000E+00   1.2260E-01
 4.4000E+00   1.4308E-01
 4.5000E+00   1.6446E-01
 4.6000E+00   1.8666E-01
 4.7000E+00   2.0947E-01
 4.8000E+00   2.3141E-01
 4.9000E+00   2.5346E-01
 5.0000E+00   2.7564E-01
 5.1000E+00   2.9728E-01
 5.2000E+00   3.1777E-01
 5.3000E+00   3.3763E-01
 5.4000E+00   3.5592E-01
 5.5000E+00   3.7390E-01
 5.6000E+00   3.8959E-01
 5.7000E+00   4.0450E-01
 5.8000E+00   4.1797E-01
 5.9000E+00   4.2954E-01
 6.0000E+00   4.3985E-01
 6.1000E+00   4.4862E-01
 6.2000E+00   4.5554E-01
 6.3000E+00   4.6135E-01
 6.4000E+00   4.6465E-01
 6.5000E+00   4.6719E-01
 6.6000E+00   4.6862E-01
 6.7000E+00   4.6801E-01
 6.8000E+00   4.6655E-01
 6.9000E+00   4.6367E-01
 7.0000E+00   4.6055E-01
 7.1000E+00   4.5510E-01
 7.2000E+00   4.4892E-01
 7.3000E+00   4.4285E-01
 7.4000E+00   4.3491E-01
 7.5000E+00   4.2678E-01
 7.6000E+00   4.1815E-01
 7.7000E+00   4.0897E-01
 7.8000E+00   3.9896E-01
 7.9000E+00   3.8905E-01
 8.0000E+00   3.7910E-01
 8.1000E+00   3.6793E-01
 8.2000E+00   3.5735E-01
 8.3000E+00   3.4688E-01
 8.4000E+00   3.3593E-01
 8.5000E+00   3.2502E-01
 8.6000E+00   3.1413E-01
 8.7000E+00   3.0334E-01
 8.8000E+00   2.9307E-01
 8.9000E+00   2.8235E-01
 9.0000E+00   2.7210E-01
 9.1000E+00   2.6213E-01
 9.2000E+00   2.5208E-01
 9.3000E+00   2.4243E-01
 9.4000E+00   2.3293E-01
 9.5000E+00   2.2376E-01
 9.6000E+00   2.1489E-01
 9.7000E+00   2.0617E-01
 9.8000E+00   1.9779E-01
 9.9000E+00   1.8955E-01
 1.0000E+01   1.8153E-01
 1.0100E+01   1.7392E-01
 1.0200E+01   1.6658E-01
 1.0300E+01   1.5950E-01
 1.0400E+01   1.5261E-01
 1.0500E+01   1.4596E-01
 1.0600E+01   1.3961E-01
 1.0700E+01   1.3348E-01
 1.0800E+01   1.2772E-01
 1.0900E+01   1.2213E-01
 1.1000E+01   1.1662E-01
 1.1100E+01   1.1139E-01
 1.1200E+01   1.0654E-01
 1.1300E+01   1.0172E-01
 1.1400E+01   9.7120E-02
 1.1500E+01   9.2822E-02
 1.1600E+01   8.8683E-02
 1.1700E+01   8.4632E-02
 1.1800E+01   8.0875E-02
 1.1900E+01   7.7228E-02
 1.2000E+01   7.3821E-02
 1.2100E+01   7.0490E-02
 1.2200E+01   6.7332E-02
 1.2300E+01   6.4319E-02
 1.2400E+01   6.1453E-02
 1.2500E+01   5.8735E-02
 1.2600E+01   5.6117E-02
 1.2700E+01   5.3641E-02
 1.2800E+01   5.1265E-02
 1.2900E+01   4.8997E-02
 1.3000E+01   4.6817E-02
 1.3100E+01   4.4788E-02
 1.3200E+01   4.2828E-02
 1.3300E+01   4.0945E-02
 1.3400E+01   3.9175E-02
 1.3500E+01   3.7506E-02
 1.3600E+01   3.5879E-02
 1.3700E+01   3.4333E-02
 1.3800E+01   3.2862E-02
 1.3900E+01   3.1439E-02
 1.4000E+01   3.0122E-02
 1.4100E+01   2.8831E-02
 1.4200E+01   2.7620E-02
 1.4300E+01   2.6467E-02
 1.4400E+01   2.5334E-02
 1.4500E+01   2.4295E-02
 1.4600E+01   2.3287E-02
 1.4700E+01   2.2314E-02
 1.4800E+01   2.1399E-02
 1.4900E+01   2.0514E-02


==> anc/fig_Tcs09_mass.dat <==
T_cs^0 mass distributions (unit normalized) (9 particle state)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   6.6586E-03
 2.1000E+00   1.7715E-02
 2.2000E+00   3.6709E-02
 2.3000E+00   6.3858E-02
 2.4000E+00   9.8287E-02
 2.5000E+00   1.3762E-01
 2.6000E+00   1.8007E-01
 2.7000E+00   2.2262E-01
 2.8000E+00   2.6364E-01
 2.9000E+00   3.0146E-01
 3.0000E+00   3.3480E-01
 3.1000E+00   3.6312E-01
 3.2000E+00   3.8600E-01
 3.3000E+00   4.0332E-01
 3.4000E+00   4.1503E-01
 3.5000E+00   4.2141E-01
 3.6000E+00   4.2316E-01
 3.7000E+00   4.2042E-01
 3.8000E+00   4.1386E-01
 3.9000E+00   4.0374E-01
 4.0000E+00   3.9102E-01
 4.1000E+00   3.7593E-01
 4.2000E+00   3.5916E-01
 4.3000E+00   3.4120E-01
 4.4000E+00   3.2256E-01
 4.5000E+00   3.0363E-01
 4.6000E+00   2.8472E-01
 4.7000E+00   2.6607E-01
 4.8000E+00   2.4805E-01
 4.9000E+00   2.3073E-01
 5.0000E+00   2.1416E-01
 5.1000E+00   1.9862E-01
 5.2000E+00   1.8391E-01
 5.3000E+00   1.7015E-01
 5.4000E+00   1.5731E-01
 5.5000E+00   1.4536E-01
 5.6000E+00   1.3429E-01
 5.7000E+00   1.2407E-01
 5.8000E+00   1.1459E-01
 5.9000E+00   1.0587E-01
 6.0000E+00   9.7779E-02
 6.1000E+00   9.0361E-02
 6.2000E+00   8.3516E-02
 6.3000E+00   7.7224E-02
 6.4000E+00   7.1408E-02
 6.5000E+00   6.6087E-02
 6.6000E+00   6.1163E-02
 6.7000E+00   5.6632E-02
 6.8000E+00   5.2479E-02
 6.9000E+00   4.8636E-02
 7.0000E+00   4.5112E-02
 7.1000E+00   4.1843E-02
 7.2000E+00   3.8845E-02
 7.3000E+00   3.6082E-02
 7.4000E+00   3.3533E-02
 7.5000E+00   3.1187E-02
 7.6000E+00   2.9013E-02
 7.7000E+00   2.7007E-02
 7.8000E+00   2.5147E-02
 7.9000E+00   2.3440E-02
 8.0000E+00   2.1851E-02
 8.1000E+00   2.0385E-02
 8.2000E+00   1.9031E-02
 8.3000E+00   1.7771E-02
 8.4000E+00   1.6608E-02
 8.5000E+00   1.5526E-02
 8.6000E+00   1.4523E-02
 8.7000E+00   1.3593E-02
 8.8000E+00   1.2726E-02
 8.9000E+00   1.1923E-02

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   1.0338E-01
 2.1000E+00   1.9314E-01
 2.2000E+00   2.9572E-01
 2.3000E+00   3.9684E-01
 2.4000E+00   4.8501E-01
 2.5000E+00   5.5339E-01
 2.6000E+00   5.9725E-01
 2.7000E+00   6.1649E-01
 2.8000E+00   6.1382E-01
 2.9000E+00   5.9354E-01
 3.0000E+00   5.6120E-01
 3.1000E+00   5.2177E-01
 3.2000E+00   4.7930E-01
 3.3000E+00   4.3639E-01
 3.4000E+00   3.9485E-01
 3.5000E+00   3.5564E-01
 3.6000E+00   3.1933E-01
 3.7000E+00   2.8606E-01
 3.8000E+00   2.5595E-01
 3.9000E+00   2.2880E-01
 4.0000E+00   2.0444E-01
 4.1000E+00   1.8271E-01
 4.2000E+00   1.6330E-01
 4.3000E+00   1.4603E-01
 4.4000E+00   1.3061E-01
 4.5000E+00   1.1694E-01
 4.6000E+00   1.0479E-01
 4.7000E+00   9.3964E-02
 4.8000E+00   8.4359E-02
 4.9000E+00   7.5830E-02
 5.0000E+00   6.8206E-02
 5.1000E+00   6.1420E-02
 5.2000E+00   5.5368E-02
 5.3000E+00   4.9977E-02
 5.4000E+00   4.5156E-02
 5.5000E+00   4.0843E-02
 5.6000E+00   3.6984E-02
 5.7000E+00   3.3530E-02
 5.8000E+00   3.0434E-02
 5.9000E+00   2.7651E-02
 6.0000E+00   2.5150E-02
 6.1000E+00   2.2898E-02
 6.2000E+00   2.0866E-02
 6.3000E+00   1.9051E-02
 6.4000E+00   1.7392E-02
 6.5000E+00   1.5906E-02
 6.6000E+00   1.4556E-02
 6.7000E+00   1.3334E-02
 6.8000E+00   1.2230E-02
 6.9000E+00   1.1228E-02

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   1.2254E-04
 2.1000E+00   4.8576E-04
 2.2000E+00   2.3581E-03
 2.3000E+00   4.5141E-03
 2.4000E+00   8.9170E-03
 2.5000E+00   1.4840E-02
 2.6000E+00   2.3076E-02
 2.7000E+00   3.3508E-02
 2.8000E+00   4.6437E-02
 2.9000E+00   6.1744E-02
 3.0000E+00   7.9122E-02
 3.1000E+00   9.8514E-02
 3.2000E+00   1.1963E-01
 3.3000E+00   1.4185E-01
 3.4000E+00   1.6491E-01
 3.5000E+00   1.8859E-01
 3.6000E+00   2.1224E-01
 3.7000E+00   2.3554E-01
 3.8000E+00   2.5842E-01
 3.9000E+00   2.8042E-01
 4.0000E+00   3.0123E-01
 4.1000E+00   3.2099E-01
 4.2000E+00   3.3896E-01
 4.3000E+00   3.5544E-01
 4.4000E+00   3.7016E-01
 4.5000E+00   3.8340E-01
 4.6000E+00   3.9486E-01
 4.7000E+00   4.0480E-01
 4.8000E+00   4.1287E-01
 4.9000E+00   4.1922E-01
 5.0000E+00   4.2433E-01
 5.1000E+00   4.2759E-01
 5.2000E+00   4.2965E-01
 5.3000E+00   4.3034E-01
 5.4000E+00   4.2994E-01
 5.5000E+00   4.2818E-01
 5.6000E+00   4.2543E-01
 5.7000E+00   4.2176E-01
 5.8000E+00   4.1699E-01
 5.9000E+00   4.1159E-01
 6.0000E+00   4.0542E-01
 6.1000E+00   3.9823E-01
 6.2000E+00   3.9082E-01
 6.3000E+00   3.8278E-01
 6.4000E+00   3.7412E-01
 6.5000E+00   3.6502E-01
 6.6000E+00   3.5574E-01
 6.7000E+00   3.4607E-01
 6.8000E+00   3.3631E-01
 6.9000E+00   3.2626E-01
 7.0000E+00   3.1606E-01
 7.1000E+00   3.0586E-01
 7.2000E+00   2.9556E-01
 7.3000E+00   2.8546E-01
 7.4000E+00   2.7522E-01
 7.5000E+00   2.6510E-01
 7.6000E+00   2.5512E-01
 7.7000E+00   2.4531E-01
 7.8000E+00   2.3567E-01
 7.9000E+00   2.2627E-01
 8.0000E+00   2.1704E-01
 8.1000E+00   2.0803E-01
 8.2000E+00   1.9930E-01
 8.3000E+00   1.9083E-01
 8.4000E+00   1.8267E-01
 8.5000E+00   1.7469E-01
 8.6000E+00   1.6705E-01
 8.7000E+00   1.5969E-01
 8.8000E+00   1.5255E-01
 8.9000E+00   1.4573E-01
 9.0000E+00   1.3918E-01
 9.1000E+00   1.3288E-01
 9.2000E+00   1.2691E-01
 9.3000E+00   1.2111E-01
 9.4000E+00   1.1557E-01
 9.5000E+00   1.1031E-01
 9.6000E+00   1.0527E-01
 9.7000E+00   1.0043E-01
 9.8000E+00   9.5849E-02
 9.9000E+00   9.1467E-02
 1.0000E+01   8.7298E-02
 1.0100E+01   8.3302E-02
 1.0200E+01   7.9503E-02
 1.0300E+01   7.5866E-02
 1.0400E+01   7.2435E-02
 1.0500E+01   6.9139E-02
 1.0600E+01   6.6020E-02
 1.0700E+01   6.3040E-02
 1.0800E+01   6.0203E-02
 1.0900E+01   5.7494E-02
 1.1000E+01   5.4903E-02
 1.1100E+01   5.2463E-02
 1.1200E+01   5.0121E-02
 1.1300E+01   4.7905E-02
 1.1400E+01   4.5783E-02
 1.1500E+01   4.3765E-02
 1.1600E+01   4.1834E-02
 1.1700E+01   4.0014E-02
 1.1800E+01   3.8260E-02
 1.1900E+01   3.6604E-02
 1.2000E+01   3.5020E-02
 1.2100E+01   3.3509E-02
 1.2200E+01   3.2075E-02
 1.2300E+01   3.0706E-02
 1.2400E+01   2.9396E-02
 1.2500E+01   2.8154E-02
 1.2600E+01   2.6966E-02
 1.2700E+01   2.5831E-02
 1.2800E+01   2.4750E-02
 1.2900E+01   2.3724E-02


==> anc/fig_Tcs7_mass.dat <==
T_cs mass distributions (unit normalized) (7 particle state)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   6.8163E-03
 2.1000E+00   1.9365E-02
 2.2000E+00   4.0018E-02
 2.3000E+00   6.9218E-02
 2.4000E+00   1.0588E-01
 2.5000E+00   1.4761E-01
 2.6000E+00   1.9185E-01
 2.7000E+00   2.3562E-01
 2.8000E+00   2.7790E-01
 2.9000E+00   3.1568E-01
 3.0000E+00   3.4882E-01
 3.1000E+00   3.7594E-01
 3.2000E+00   3.9759E-01
 3.3000E+00   4.1348E-01
 3.4000E+00   4.2302E-01
 3.5000E+00   4.2819E-01
 3.6000E+00   4.2754E-01
 3.7000E+00   4.2297E-01
 3.8000E+00   4.1448E-01
 3.9000E+00   4.0258E-01
 4.0000E+00   3.8809E-01
 4.1000E+00   3.7179E-01
 4.2000E+00   3.5364E-01
 4.3000E+00   3.3477E-01
 4.4000E+00   3.1540E-01
 4.5000E+00   2.9576E-01
 4.6000E+00   2.7630E-01
 4.7000E+00   2.5733E-01
 4.8000E+00   2.3916E-01
 4.9000E+00   2.2178E-01
 5.0000E+00   2.0525E-01
 5.1000E+00   1.8978E-01
 5.2000E+00   1.7523E-01
 5.3000E+00   1.6166E-01
 5.4000E+00   1.4901E-01
 5.5000E+00   1.3738E-01
 5.6000E+00   1.2666E-01
 5.7000E+00   1.1666E-01
 5.8000E+00   1.0747E-01
 5.9000E+00   9.9074E-02
 6.0000E+00   9.1273E-02
 6.1000E+00   8.4173E-02
 6.2000E+00   7.7659E-02
 6.3000E+00   7.1606E-02
 6.4000E+00   6.6098E-02
 6.5000E+00   6.0995E-02
 6.6000E+00   5.6397E-02
 6.7000E+00   5.2081E-02
 6.8000E+00   4.8172E-02
 6.9000E+00   4.4554E-02
 7.0000E+00   4.1284E-02
 7.1000E+00   3.8210E-02
 7.2000E+00   3.5427E-02
 7.3000E+00   3.2855E-02
 7.4000E+00   3.0464E-02
 7.5000E+00   2.8302E-02
 7.6000E+00   2.6275E-02
 7.7000E+00   2.4425E-02
 7.8000E+00   2.2717E-02
 7.9000E+00   2.1138E-02
 8.0000E+00   1.9679E-02
 8.1000E+00   1.8334E-02
 8.2000E+00   1.7083E-02
 8.3000E+00   1.5927E-02
 8.4000E+00   1.4878E-02
 8.5000E+00   1.3889E-02
 8.6000E+00   1.2971E-02
 8.7000E+00   1.2122E-02
 8.8000E+00   1.1343E-02
 8.9000E+00   1.0607E-02

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   1.0869E-01
 2.1000E+00   2.0259E-01
 2.2000E+00   3.0826E-01
 2.3000E+00   4.1158E-01
 2.4000E+00   5.0093E-01
 2.5000E+00   5.6807E-01
 2.6000E+00   6.1010E-01
 2.7000E+00   6.2693E-01
 2.8000E+00   6.2147E-01
 2.9000E+00   5.9868E-01
 3.0000E+00   5.6357E-01
 3.1000E+00   5.2210E-01
 3.2000E+00   4.7776E-01
 3.3000E+00   4.3328E-01
 3.4000E+00   3.9075E-01
 3.5000E+00   3.5092E-01
 3.6000E+00   3.1402E-01
 3.7000E+00   2.8040E-01
 3.8000E+00   2.5008E-01
 3.9000E+00   2.2305E-01
 4.0000E+00   1.9875E-01
 4.1000E+00   1.7710E-01
 4.2000E+00   1.5793E-01
 4.3000E+00   1.4079E-01
 4.4000E+00   1.2574E-01
 4.5000E+00   1.1224E-01
 4.6000E+00   1.0038E-01
 4.7000E+00   8.9806E-02
 4.8000E+00   8.0522E-02
 4.9000E+00   7.2216E-02
 5.0000E+00   6.4765E-02
 5.1000E+00   5.8260E-02
 5.2000E+00   5.2429E-02
 5.3000E+00   4.7256E-02
 5.4000E+00   4.2613E-02
 5.5000E+00   3.8475E-02
 5.6000E+00   3.4810E-02
 5.7000E+00   3.1496E-02
 5.8000E+00   2.8517E-02
 5.9000E+00   2.5880E-02
 6.0000E+00   2.3525E-02
 6.1000E+00   2.1371E-02
 6.2000E+00   1.9461E-02
 6.3000E+00   1.7737E-02
 6.4000E+00   1.6182E-02
 6.5000E+00   1.4774E-02
 6.6000E+00   1.3509E-02
 6.7000E+00   1.2364E-02
 6.8000E+00   1.1326E-02
 6.9000E+00   1.0379E-02

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 2.0000E+00   1.8026E-04
 2.1000E+00   4.3485E-04
 2.2000E+00   1.4860E-03
 2.3000E+00   5.3153E-03
 2.4000E+00   9.6776E-03
 2.5000E+00   1.6764E-02
 2.6000E+00   2.5926E-02
 2.7000E+00   3.7491E-02
 2.8000E+00   5.1640E-02
 2.9000E+00   6.7968E-02
 3.0000E+00   8.6760E-02
 3.1000E+00   1.0784E-01
 3.2000E+00   1.2955E-01
 3.3000E+00   1.5317E-01
 3.4000E+00   1.7591E-01
 3.5000E+00   2.0033E-01
 3.6000E+00   2.2416E-01
 3.7000E+00   2.4735E-01
 3.8000E+00   2.6960E-01
 3.9000E+00   2.9144E-01
 4.0000E+00   3.1138E-01
 4.1000E+00   3.2951E-01
 4.2000E+00   3.4591E-01
 4.3000E+00   3.6124E-01
 4.4000E+00   3.7436E-01
 4.5000E+00   3.8574E-01
 4.6000E+00   3.9556E-01
 4.7000E+00   4.0337E-01
 4.8000E+00   4.0951E-01
 4.9000E+00   4.1394E-01
 5.0000E+00   4.1735E-01
 5.1000E+00   4.1885E-01
 5.2000E+00   4.1929E-01
 5.3000E+00   4.1798E-01
 5.4000E+00   4.1580E-01
 5.5000E+00   4.1271E-01
 5.6000E+00   4.0863E-01
 5.7000E+00   4.0285E-01
 5.8000E+00   3.9731E-01
 5.9000E+00   3.9058E-01
 6.0000E+00   3.8339E-01
 6.1000E+00   3.7554E-01
 6.2000E+00   3.6709E-01
 6.3000E+00   3.5847E-01
 6.4000E+00   3.4912E-01
 6.5000E+00   3.3951E-01
 6.6000E+00   3.2996E-01
 6.7000E+00   3.1984E-01
 6.8000E+00   3.0975E-01
 6.9000E+00   2.9983E-01
 7.0000E+00   2.8938E-01
 7.1000E+00   2.7942E-01
 7.2000E+00   2.6925E-01
 7.3000E+00   2.5912E-01
 7.4000E+00   2.4926E-01
 7.5000E+00   2.3941E-01
 7.6000E+00   2.2983E-01
 7.7000E+00   2.2044E-01
 7.8000E+00   2.1112E-01
 7.9000E+00   2.0219E-01
 8.0000E+00   1.9359E-01
 8.1000E+00   1.8508E-01
 8.2000E+00   1.7692E-01
 8.3000E+00   1.6896E-01
 8.4000E+00   1.6138E-01
 8.5000E+00   1.5398E-01
 8.6000E+00   1.4696E-01
 8.7000E+00   1.4022E-01
 8.8000E+00   1.3363E-01
 8.9000E+00   1.2742E-01
 9.0000E+00   1.2141E-01
 9.1000E+00   1.1573E-01
 9.2000E+00   1.1031E-01
 9.3000E+00   1.0504E-01
 9.4000E+00   1.0001E-01
 9.5000E+00   9.5382E-02
 9.6000E+00   9.0808E-02
 9.7000E+00   8.6519E-02
 9.8000E+00   8.2432E-02
 9.9000E+00   7.8515E-02
 1.0000E+01   7.4820E-02
 1.0100E+01   7.1236E-02
 1.0200E+01   6.7893E-02
 1.0300E+01   6.4701E-02
 1.0400E+01   6.1663E-02
 1.0500E+01   5.8768E-02
 1.0600E+01   5.6016E-02
 1.0700E+01   5.3410E-02
 1.0800E+01   5.0955E-02
 1.0900E+01   4.8574E-02
 1.1000E+01   4.6341E-02
 1.1100E+01   4.4202E-02
 1.1200E+01   4.2166E-02
 1.1300E+01   4.0234E-02
 1.1400E+01   3.8432E-02
 1.1500E+01   3.6667E-02
 1.1600E+01   3.5038E-02
 1.1700E+01   3.3434E-02
 1.1800E+01   3.1931E-02
 1.1900E+01   3.0519E-02
 1.2000E+01   2.9151E-02
 1.2100E+01   2.7869E-02
 1.2200E+01   2.6652E-02
 1.2300E+01   2.5451E-02
 1.2400E+01   2.4355E-02
 1.2500E+01   2.3297E-02
 1.2600E+01   2.2307E-02
 1.2700E+01   2.1329E-02
 1.2800E+01   2.0418E-02
 1.2900E+01   1.9549E-02


==> anc/fig_Tpsipsi_mass.dat <==
Tpsipsi mass distributions (unit normalized)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 5.3000E+00   3.1839E-03
 5.4000E+00   1.4785E-02
 5.5000E+00   3.2248E-02
 5.6000E+00   6.6199E-02
 5.7000E+00   1.1661E-01
 5.8000E+00   1.7088E-01
 5.9000E+00   2.3843E-01
 6.0000E+00   3.0661E-01
 6.1000E+00   3.8274E-01
 6.2000E+00   4.4963E-01
 6.3000E+00   4.9969E-01
 6.4000E+00   5.6169E-01
 6.5000E+00   5.9738E-01
 6.6000E+00   6.1713E-01
 6.7000E+00   6.1772E-01
 6.8000E+00   6.0148E-01
 6.9000E+00   5.6979E-01
 7.0000E+00   5.2963E-01
 7.1000E+00   4.8099E-01
 7.2000E+00   4.2884E-01
 7.3000E+00   3.7620E-01
 7.4000E+00   3.2554E-01
 7.5000E+00   2.7716E-01
 7.6000E+00   2.3398E-01
 7.7000E+00   1.9716E-01
 7.8000E+00   1.6672E-01
 7.9000E+00   1.4201E-01
 8.0000E+00   1.2182E-01
 8.1000E+00   1.0553E-01
 8.2000E+00   9.1837E-02
 8.3000E+00   8.0411E-02
 8.4000E+00   7.0937E-02
 8.5000E+00   6.2511E-02
 8.6000E+00   5.5460E-02
 8.7000E+00   4.9241E-02
 8.8000E+00   4.3895E-02
 8.9000E+00   3.9095E-02
 9.0000E+00   3.5049E-02
 9.1000E+00   3.1406E-02
 9.2000E+00   2.8247E-02
 9.3000E+00   2.5382E-02
 9.4000E+00   2.2904E-02
 9.5000E+00   2.0665E-02
 9.6000E+00   1.8731E-02
 9.7000E+00   1.6927E-02
 9.8000E+00   1.5363E-02
 9.9000E+00   1.3930E-02
 1.0000E+01   1.2686E-02
 1.0100E+01   1.1546E-02
 1.0200E+01   1.0513E-02
 1.0300E+01   9.5899E-03
 1.0400E+01   8.7585E-03

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 5.2000E+00   1.3599E-02
 5.3000E+00   9.5026E-02
 5.4000E+00   2.4147E-01
 5.5000E+00   3.9993E-01
 5.6000E+00   5.3183E-01
 5.7000E+00   6.2739E-01
 5.8000E+00   6.8039E-01
 5.9000E+00   6.9982E-01
 6.0000E+00   6.9314E-01
 6.1000E+00   6.7177E-01
 6.2000E+00   6.4031E-01
 6.3000E+00   6.0382E-01
 6.4000E+00   5.5795E-01
 6.5000E+00   4.9997E-01
 6.6000E+00   4.3651E-01
 6.7000E+00   3.7513E-01
 6.8000E+00   3.1915E-01
 6.9000E+00   2.7057E-01
 7.0000E+00   2.2911E-01
 7.1000E+00   1.9390E-01
 7.2000E+00   1.6423E-01
 7.3000E+00   1.3915E-01
 7.4000E+00   1.1801E-01
 7.5000E+00   1.0016E-01
 7.6000E+00   8.5515E-02
 7.7000E+00   7.3725E-02
 7.8000E+00   6.3968E-02
 7.9000E+00   5.5795E-02
 8.0000E+00   4.8835E-02
 8.1000E+00   4.2926E-02
 8.2000E+00   3.7809E-02
 8.3000E+00   3.3413E-02
 8.4000E+00   2.9609E-02
 8.5000E+00   2.6258E-02
 8.6000E+00   2.3372E-02
 8.7000E+00   2.0843E-02
 8.8000E+00   1.8618E-02
 8.9000E+00   1.6661E-02
 9.0000E+00   1.4941E-02
 9.1000E+00   1.3405E-02
 9.2000E+00   1.2063E-02
 9.3000E+00   1.0866E-02
 9.4000E+00   9.8051E-03
 9.5000E+00   8.8540E-03
 9.6000E+00   8.0103E-03
 9.7000E+00   7.2576E-03
 9.8000E+00   6.5799E-03
 9.9000E+00   5.9758E-03
 1.0000E+01   5.4296E-03
 1.0100E+01   4.9472E-03
 1.0200E+01   4.5056E-03
 1.0300E+01   4.1089E-03
 1.0400E+01   3.7515E-03

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 5.5000E+00   3.0591E-03
 5.6000E+00   8.7598E-03
 5.7000E+00   1.1874E-02
 5.8000E+00   3.0768E-02
 5.9000E+00   3.5617E-02
 6.0000E+00   6.6337E-02
 6.1000E+00   9.5217E-02
 6.2000E+00   1.1549E-01
 6.3000E+00   1.5850E-01
 6.4000E+00   2.1247E-01
 6.5000E+00   2.4041E-01
 6.6000E+00   2.7891E-01
 6.7000E+00   3.3260E-01
 6.8000E+00   3.7937E-01
 6.9000E+00   4.2113E-01
 7.0000E+00   4.3952E-01
 7.1000E+00   4.6541E-01
 7.2000E+00   4.7870E-01
 7.3000E+00   4.8659E-01
 7.4000E+00   4.8019E-01
 7.5000E+00   4.5481E-01
 7.6000E+00   4.4333E-01
 7.7000E+00   4.1358E-01
 7.8000E+00   3.9598E-01
 7.9000E+00   3.6885E-01
 8.0000E+00   3.3838E-01
 8.1000E+00   3.1077E-01
 8.2000E+00   2.8360E-01
 8.3000E+00   2.5694E-01
 8.4000E+00   2.3171E-01
 8.5000E+00   2.0883E-01
 8.6000E+00   1.8824E-01
 8.7000E+00   1.6774E-01
 8.8000E+00   1.5001E-01
 8.9000E+00   1.3424E-01
 9.0000E+00   1.1994E-01
 9.1000E+00   1.0642E-01
 9.2000E+00   9.5288E-02
 9.3000E+00   8.4690E-02
 9.4000E+00   7.6005E-02
 9.5000E+00   6.8183E-02
 9.6000E+00   6.1238E-02
 9.7000E+00   5.5226E-02
 9.8000E+00   4.9880E-02
 9.9000E+00   4.5115E-02
 1.0000E+01   4.0941E-02
 1.0100E+01   3.7097E-02
 1.0200E+01   3.3661E-02
 1.0300E+01   3.0753E-02
 1.0400E+01   2.7925E-02



==> anc/fig_Tpsipsi_pTdist.dat <==
Tpsipsi pT distributions (unit normalized) 6600 MeV mass, kt2
(The unit normalization is given correctly here, it is low by a power of 10 in figure due to a typo in the normalization

all rapidity (independent of energy here)
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   1.8599E-01
 1.5000E+00   2.6068E-01
 2.5000E+00   1.8025E-01
 3.5000E+00   1.1380E-01
 4.5000E+00   7.3093E-02
 5.5000E+00   4.8738E-02
 6.5000E+00   3.3750E-02
 7.5000E+00   2.4176E-02
 8.5000E+00   1.7834E-02
 9.5000E+00   1.3491E-02
 1.0500E+01   1.0430E-02
 1.1500E+01   8.2169E-03
 1.2500E+01   6.5808E-03
 1.3500E+01   5.3475E-03
 1.4500E+01   4.4005E-03
 1.5500E+01   3.6630E-03
 1.6500E+01   3.0799E-03
 1.7500E+01   2.6132E-03
 1.8500E+01   2.2357E-03
 1.9500E+01   1.9270E-03
 2.0500E+01   1.6722E-03
 2.1500E+01   1.4602E-03
 2.2500E+01   1.2824E-03
 2.3500E+01   1.1320E-03
 2.4500E+01   1.0042E-03
 2.5500E+01   8.9485E-04
 2.6500E+01   8.0077E-04
 2.7500E+01   7.1937E-04
 2.8500E+01   6.4856E-04
 2.9500E+01   5.8668E-04
 3.0500E+01   5.3246E-04
 3.1500E+01   4.8467E-04
 3.2500E+01   4.4240E-04
 3.3500E+01   4.0489E-04
 3.4500E+01   3.7150E-04
 3.5500E+01   3.4168E-04
 3.6500E+01   3.1493E-04
 3.7500E+01   2.9092E-04
 3.8500E+01   2.6927E-04
 3.9500E+01   2.4971E-04
 4.0500E+01   2.3198E-04
 4.1500E+01   2.1592E-04
 4.2500E+01   2.0128E-04
 4.3500E+01   1.8793E-04
 4.4500E+01   1.7574E-04
 4.5500E+01   1.6458E-04
 4.6500E+01   1.5434E-04
 4.7500E+01   1.4493E-04
 4.8500E+01   1.3627E-04
 4.9500E+01   1.2829E-04
 5.0500E+01   1.2090E-04
 5.1500E+01   1.1408E-04
 5.2500E+01   1.0776E-04
 5.3500E+01   1.0190E-04
 5.4500E+01   9.6460E-05
 5.5500E+01   9.1394E-05
 5.6500E+01   8.6681E-05
 5.7500E+01   8.2282E-05
 5.8500E+01   7.8179E-05
 5.9500E+01   7.4342E-05
 6.0500E+01   7.0746E-05
 6.1500E+01   6.7380E-05
 6.2500E+01   6.4226E-05
 6.3500E+01   6.1268E-05
 6.4500E+01   5.8485E-05
 6.5500E+01   5.5871E-05
 6.6500E+01   5.3405E-05
 6.7500E+01   5.1086E-05
 6.8500E+01   4.8897E-05
 6.9500E+01   4.6833E-05
 7.0500E+01   4.4883E-05
 7.1500E+01   4.3039E-05
 7.2500E+01   4.1295E-05
 7.3500E+01   3.9644E-05
 7.4500E+01   3.8078E-05
 7.5500E+01   3.6596E-05
 7.6500E+01   3.5186E-05
 7.7500E+01   3.3853E-05
 7.8500E+01   3.2584E-05
 7.9500E+01   3.1377E-05

all the following are in the rapidity region 2.5 < y < 5
5 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   2.6096E-04
 1.5000E+00   5.6828E-04
 2.5000E+00   6.4103E-04
 3.5000E+00   6.5216E-04
 4.5000E+00   6.6800E-04
 5.5000E+00   7.0059E-04
 6.5000E+00   7.4848E-04
 7.5000E+00   8.0752E-04
 8.5000E+00   8.7338E-04
 9.5000E+00   9.4197E-04
 1.0500E+01   1.0095E-03
 1.1500E+01   1.0727E-03
 1.2500E+01   1.1287E-03
 1.3500E+01   1.1751E-03
 1.4500E+01   1.2100E-03
 1.5500E+01   1.2323E-03
 1.6500E+01   1.2413E-03
 1.7500E+01   1.2367E-03
 1.8500E+01   1.2191E-03
 1.9500E+01   1.1891E-03
 2.0500E+01   1.1481E-03
 2.1500E+01   1.0977E-03
 2.2500E+01   1.0396E-03
 2.3500E+01   9.7599E-04
 2.4500E+01   9.0880E-04
 2.5500E+01   8.4011E-04
 2.6500E+01   7.7179E-04
 2.7500E+01   7.0561E-04
 2.8500E+01   6.4294E-04
 2.9500E+01   5.8487E-04
 3.0500E+01   5.3202E-04
 3.1500E+01   4.8457E-04
 3.2500E+01   4.4236E-04
 3.3500E+01   4.0485E-04
 3.4500E+01   3.7146E-04
 3.5500E+01   3.4162E-04
 3.6500E+01   3.1489E-04
 3.7500E+01   2.9086E-04
 3.8500E+01   2.6921E-04
 3.9500E+01   2.4965E-04
 4.0500E+01   2.3194E-04
 4.1500E+01   2.1586E-04
 4.2500E+01   2.0122E-04
 4.3500E+01   1.8787E-04
 4.4500E+01   1.7568E-04
 4.5500E+01   1.6452E-04
 4.6500E+01   1.5428E-04
 4.7500E+01   1.4487E-04
 4.8500E+01   1.3620E-04
 4.9500E+01   1.2822E-04
 5.0500E+01   1.2085E-04
 5.1500E+01   1.1402E-04
 5.2500E+01   1.0770E-04
 5.3500E+01   1.0183E-04
 5.4500E+01   9.6388E-05
 5.5500E+01   9.1320E-05
 5.6500E+01   8.6601E-05
 5.7500E+01   8.2199E-05
 5.8500E+01   7.8089E-05
 5.9500E+01   7.4248E-05
 6.0500E+01   7.0655E-05
 6.1500E+01   6.7286E-05
 6.2500E+01   6.4129E-05
 6.3500E+01   6.1166E-05
 6.4500E+01   5.8381E-05
 6.5500E+01   5.5760E-05
 6.6500E+01   5.3296E-05
 6.7500E+01   5.0971E-05
 6.8500E+01   4.8780E-05
 6.9500E+01   4.6712E-05
 7.0500E+01   4.4758E-05
 7.1500E+01   4.2911E-05
 7.2500E+01   4.1162E-05
 7.3500E+01   3.9507E-05
 7.4500E+01   3.7939E-05
 7.5500E+01   3.6451E-05
 7.6500E+01   3.5040E-05
 7.7500E+01   3.3700E-05
 7.8500E+01   3.2427E-05
 7.9500E+01   3.1214E-05

7 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   3.9150E-05
 1.5000E+00   8.7404E-05
 2.5000E+00   1.0160E-04
 3.5000E+00   1.0654E-04
 4.5000E+00   1.1255E-04
 5.5000E+00   1.2188E-04
 6.5000E+00   1.3467E-04
 7.5000E+00   1.5052E-04
 8.5000E+00   1.6899E-04
 9.5000E+00   1.8955E-04
 1.0500E+01   2.1170E-04
 1.1500E+01   2.3492E-04
 1.2500E+01   2.5871E-04
 1.3500E+01   2.8253E-04
 1.4500E+01   3.0592E-04
 1.5500E+01   3.2843E-04
 1.6500E+01   3.4963E-04
 1.7500E+01   3.6913E-04
 1.8500E+01   3.8664E-04
 1.9500E+01   4.0186E-04
 2.0500E+01   4.1459E-04
 2.1500E+01   4.2465E-04
 2.2500E+01   4.3194E-04
 2.3500E+01   4.3644E-04
 2.4500E+01   4.3811E-04
 2.5500E+01   4.3704E-04
 2.6500E+01   4.3333E-04
 2.7500E+01   4.2710E-04
 2.8500E+01   4.1857E-04
 2.9500E+01   4.0795E-04
 3.0500E+01   3.9546E-04
 3.1500E+01   3.8140E-04
 3.2500E+01   3.6604E-04
 3.3500E+01   3.4969E-04
 3.4500E+01   3.3261E-04
 3.5500E+01   3.1512E-04
 3.6500E+01   2.9747E-04
 3.7500E+01   2.7992E-04
 3.8500E+01   2.6273E-04
 3.9500E+01   2.4608E-04
 4.0500E+01   2.3014E-04
 4.1500E+01   2.1508E-04
 4.2500E+01   2.0096E-04
 4.3500E+01   1.8783E-04
 4.4500E+01   1.7571E-04
 4.5500E+01   1.6456E-04
 4.6500E+01   1.5432E-04
 4.7500E+01   1.4491E-04
 4.8500E+01   1.3625E-04
 4.9500E+01   1.2827E-04
 5.0500E+01   1.2089E-04
 5.1500E+01   1.1407E-04
 5.2500E+01   1.0775E-04
 5.3500E+01   1.0189E-04
 5.4500E+01   9.6442E-05
 5.5500E+01   9.1378E-05
 5.6500E+01   8.6661E-05
 5.7500E+01   8.2262E-05
 5.8500E+01   7.8155E-05
 5.9500E+01   7.4318E-05
 6.0500E+01   7.0726E-05
 6.1500E+01   6.7362E-05
 6.2500E+01   6.4210E-05
 6.3500E+01   6.1248E-05
 6.4500E+01   5.8467E-05
 6.5500E+01   5.5851E-05
 6.6500E+01   5.3389E-05
 6.7500E+01   5.1067E-05
 6.8500E+01   4.8879E-05
 6.9500E+01   4.6815E-05
 7.0500E+01   4.4865E-05
 7.1500E+01   4.3019E-05
 7.2500E+01   4.1274E-05
 7.3500E+01   3.9624E-05
 7.4500E+01   3.8058E-05
 7.5500E+01   3.6574E-05
 7.6500E+01   3.5166E-05
 7.7500E+01   3.3829E-05
 7.8500E+01   3.2558E-05
 7.9500E+01   3.1351E-05

13 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   1.0905E-06
 1.5000E+00   2.5070E-06
 2.5000E+00   3.0198E-06
 3.5000E+00   3.2811E-06
 4.5000E+00   3.5911E-06
 5.5000E+00   4.0319E-06
 6.5000E+00   4.6226E-06
 7.5000E+00   5.3676E-06
 8.5000E+00   6.2674E-06
 9.5000E+00   7.3204E-06
 1.0500E+01   8.5236E-06
 1.1500E+01   9.8729E-06
 1.2500E+01   1.1362E-05
 1.3500E+01   1.2984E-05
 1.4500E+01   1.4730E-05
 1.5500E+01   1.6590E-05
 1.6500E+01   1.8553E-05
 1.7500E+01   2.0608E-05
 1.8500E+01   2.2741E-05
 1.9500E+01   2.4939E-05
 2.0500E+01   2.7190E-05
 2.1500E+01   2.9481E-05
 2.2500E+01   3.1797E-05
 2.3500E+01   3.4126E-05
 2.4500E+01   3.6453E-05
 2.5500E+01   3.8766E-05
 2.6500E+01   4.1054E-05
 2.7500E+01   4.3305E-05
 2.8500E+01   4.5503E-05
 2.9500E+01   4.7644E-05
 3.0500E+01   4.9712E-05
 3.1500E+01   5.1698E-05
 3.2500E+01   5.3598E-05
 3.3500E+01   5.5397E-05
 3.4500E+01   5.7091E-05
 3.5500E+01   5.8676E-05
 3.6500E+01   6.0140E-05
 3.7500E+01   6.1483E-05
 3.8500E+01   6.2698E-05
 3.9500E+01   6.3782E-05
 4.0500E+01   6.4734E-05
 4.1500E+01   6.5547E-05
 4.2500E+01   6.6226E-05
 4.3500E+01   6.6768E-05
 4.4500E+01   6.7174E-05
 4.5500E+01   6.7441E-05
 4.6500E+01   6.7575E-05
 4.7500E+01   6.7579E-05
 4.8500E+01   6.7453E-05
 4.9500E+01   6.7200E-05
 5.0500E+01   6.6826E-05
 5.1500E+01   6.6336E-05
 5.2500E+01   6.5734E-05
 5.3500E+01   6.5025E-05
 5.4500E+01   6.4216E-05
 5.5500E+01   6.3312E-05
 5.6500E+01   6.2320E-05
 5.7500E+01   6.1250E-05
 5.8500E+01   6.0103E-05
 5.9500E+01   5.8893E-05
 6.0500E+01   5.7622E-05
 6.1500E+01   5.6298E-05
 6.2500E+01   5.4931E-05
 6.3500E+01   5.3527E-05
 6.4500E+01   5.2092E-05
 6.5500E+01   5.0636E-05
 6.6500E+01   4.9164E-05
 6.7500E+01   4.7684E-05
 6.8500E+01   4.6202E-05
 6.9500E+01   4.4724E-05
 7.0500E+01   4.3258E-05
 7.1500E+01   4.1809E-05
 7.2500E+01   4.0381E-05
 7.3500E+01   3.8979E-05
 7.4500E+01   3.7608E-05
 7.5500E+01   3.6271E-05
 7.6500E+01   3.4973E-05
 7.7500E+01   3.3714E-05
 7.8500E+01   3.2499E-05
 7.9500E+01   3.1329E-05


==> anc/fig_Tpsipsi_ydist.dat <==
Tpsipsi y distributions (unit normalized)
6600 (kt2)
5 TeV
  y          dP/dy	    
 1.0000E-01   5.8439E-17
 3.0000E-01   4.1090E-15
 5.0000E-01   5.2983E-14
 7.0000E-01   3.5913E-13
 9.0000E-01   1.7909E-12
 1.1000E+00   7.5663E-12
 1.3000E+00   2.9014E-11
 1.5000E+00   1.0477E-10
 1.7000E+00   3.6383E-10
 1.9000E+00   1.2301E-09
 2.1000E+00   4.0793E-09
 2.3000E+00   1.3323E-08
 2.5000E+00   4.2961E-08
 2.7000E+00   1.3689E-07
 2.9000E+00   4.3094E-07
 3.1000E+00   1.3393E-06
 3.3000E+00   4.1017E-06
 3.5000E+00   1.2349E-05
 3.7000E+00   3.6425E-05
 3.9000E+00   1.0478E-04
 4.1000E+00   2.9214E-04
 4.3000E+00   7.8320E-04
 4.5000E+00   1.9977E-03
 4.7000E+00   4.7808E-03
 4.9000E+00   1.0562E-02
 5.1000E+00   2.1261E-02
 5.3000E+00   3.9345E-02
 5.5000E+00   6.9995E-02
 5.7000E+00   1.2107E-01
 5.9000E+00   1.9291E-01
 6.1000E+00   2.5502E-01
 6.3000E+00   2.2138E-01
 6.5000E+00   6.0557E-02
 6.7000E+00   4.4431E-05

7 TeV
  y          dP/dy	    
 1.0000E-01   7.7872E-18
 3.0000E-01   5.4905E-16
 5.0000E-01   7.1003E-15
 7.0000E-01   4.8274E-14
 9.0000E-01   2.4152E-13
 1.1000E+00   1.0242E-12
 1.3000E+00   3.9437E-12
 1.5000E+00   1.4308E-11
 1.7000E+00   4.9959E-11
 1.9000E+00   1.6999E-10
 2.1000E+00   5.6790E-10
 2.3000E+00   1.8712E-09
 2.5000E+00   6.0965E-09
 2.7000E+00   1.9665E-08
 2.9000E+00   6.2824E-08
 3.1000E+00   1.9870E-07
 3.3000E+00   6.2160E-07
 3.5000E+00   1.9202E-06
 3.7000E+00   5.8447E-06
 3.9000E+00   1.7478E-05
 4.1000E+00   5.1146E-05
 4.3000E+00   1.4573E-04
 4.5000E+00   4.0162E-04
 4.7000E+00   1.0611E-03
 4.9000E+00   2.6564E-03
 5.1000E+00   6.2083E-03
 5.3000E+00   1.3328E-02
 5.5000E+00   2.6050E-02
 5.7000E+00   4.7343E-02
 5.9000E+00   8.3699E-02
 6.1000E+00   1.4216E-01
 6.3000E+00   2.1666E-01
 6.5000E+00   2.5988E-01
 6.7000E+00   1.7762E-01
 6.9000E+00   2.2885E-02

13 TeV
  y          dP/dy	    
 1.0000E-01   1.9058E-19
 3.0000E-01   1.3484E-17
 5.0000E-01   1.7501E-16
 7.0000E-01   1.1944E-15
 9.0000E-01   6.0009E-15
 1.1000E+00   2.5564E-14
 1.3000E+00   9.8944E-14
 1.5000E+00   3.6112E-13
 1.7000E+00   1.2695E-12
 1.9000E+00   4.3539E-12
 2.1000E+00   1.4681E-11
 2.3000E+00   4.8901E-11
 2.5000E+00   1.6137E-10
 2.7000E+00   5.2845E-10
 2.9000E+00   1.7187E-09
 3.1000E+00   5.5527E-09
 3.3000E+00   1.7816E-08
 3.5000E+00   5.6734E-08
 3.7000E+00   1.7912E-07
 3.9000E+00   5.5993E-07
 4.1000E+00   1.7298E-06
 4.3000E+00   5.2690E-06
 4.5000E+00   1.5776E-05
 4.7000E+00   4.6256E-05
 4.9000E+00   1.3214E-04
 5.1000E+00   3.6538E-04
 5.3000E+00   9.6954E-04
 5.5000E+00   2.4409E-03
 5.7000E+00   5.7463E-03
 5.9000E+00   1.2444E-02
 6.1000E+00   2.4532E-02
 6.3000E+00   4.4800E-02
 6.5000E+00   7.9356E-02
 6.7000E+00   1.3561E-01
 6.9000E+00   2.0970E-01
 7.1000E+00   2.5965E-01
 7.3000E+00   1.9227E-01
 7.5000E+00   3.2064E-02

6900 (kt1)
5 TeV
  y          dP/dy	    
 1.0000E-01   7.5907E-17
 3.0000E-01   5.3378E-15
 5.0000E-01   6.8838E-14
 7.0000E-01   4.6668E-13
 9.0000E-01   2.3276E-12
 1.1000E+00   9.8356E-12
 1.3000E+00   3.7722E-11
 1.5000E+00   1.3624E-10
 1.7000E+00   4.7323E-10
 1.9000E+00   1.6004E-09
 2.1000E+00   5.3082E-09
 2.3000E+00   1.7342E-08
 2.5000E+00   5.5936E-08
 2.7000E+00   1.7828E-07
 2.9000E+00   5.6145E-07
 3.1000E+00   1.7454E-06
 3.3000E+00   5.3472E-06
 3.5000E+00   1.6103E-05
 3.7000E+00   4.7501E-05
 3.9000E+00   1.3663E-04
 4.1000E+00   3.8083E-04
 4.3000E+00   1.0201E-03
 4.5000E+00   2.5974E-03
 4.7000E+00   6.1952E-03
 4.9000E+00   1.3602E-02
 5.1000E+00   2.7076E-02
 5.3000E+00   4.9157E-02
 5.5000E+00   8.5013E-02
 5.7000E+00   1.4122E-01
 5.9000E+00   2.1189E-01
 6.1000E+00   2.5364E-01
 6.3000E+00   1.7998E-01
 6.5000E+00   2.8181E-02

7 TeV
  y          dP/dy	    
 1.0000E-01   1.0114E-17
 3.0000E-01   7.1319E-16
 5.0000E-01   9.2240E-15
 7.0000E-01   6.2722E-14
 9.0000E-01   3.1386E-13
 1.1000E+00   1.3311E-12
 1.3000E+00   5.1261E-12
 1.5000E+00   1.8601E-11
 1.7000E+00   6.4960E-11
 1.9000E+00   2.2107E-10
 2.1000E+00   7.3871E-10
 2.3000E+00   2.4346E-09
 2.5000E+00   7.9340E-09
 2.7000E+00   2.5600E-08
 2.9000E+00   8.1806E-08
 3.1000E+00   2.5882E-07
 3.3000E+00   8.0991E-07
 3.5000E+00   2.5027E-06
 3.7000E+00   7.6198E-06
 3.9000E+00   2.2790E-05
 4.1000E+00   6.6700E-05
 4.3000E+00   1.9003E-04
 4.5000E+00   5.2346E-04
 4.7000E+00   1.3814E-03
 4.9000E+00   3.4509E-03
 5.1000E+00   8.0325E-03
 5.3000E+00   1.7115E-02
 5.5000E+00   3.3003E-02
 5.7000E+00   5.8682E-02
 5.9000E+00   1.0052E-01
 6.1000E+00   1.6312E-01
 6.3000E+00   2.3191E-01
 6.5000E+00   2.4656E-01
 6.7000E+00   1.2855E-01
 6.9000E+00   6.9975E-03

13 TeV
  y          dP/dy	    
 1.0000E-01   2.4752E-19
 3.0000E-01   1.7513E-17
 5.0000E-01   2.2731E-16
 7.0000E-01   1.5516E-15
 9.0000E-01   7.7959E-15
 1.1000E+00   3.3212E-14
 1.3000E+00   1.2856E-13
 1.5000E+00   4.6927E-13
 1.7000E+00   1.6500E-12
 1.9000E+00   5.6596E-12
 2.1000E+00   1.9086E-11
 2.3000E+00   6.3584E-11
 2.5000E+00   2.0987E-10
 2.7000E+00   6.8738E-10
 2.9000E+00   2.2361E-09
 3.1000E+00   7.2263E-09
 3.3000E+00   2.3192E-08
 3.5000E+00   7.3874E-08
 3.7000E+00   2.3331E-07
 3.9000E+00   7.2954E-07
 4.1000E+00   2.2545E-06
 4.3000E+00   6.8691E-06
 4.5000E+00   2.0571E-05
 4.7000E+00   6.0322E-05
 4.9000E+00   1.7230E-04
 5.1000E+00   4.7624E-04
 5.3000E+00   1.2625E-03
 5.5000E+00   3.1719E-03
 5.7000E+00   7.4385E-03
 5.9000E+00   1.5994E-02
 6.1000E+00   3.1132E-02
 6.3000E+00   5.5668E-02
 6.5000E+00   9.5638E-02
 6.7000E+00   1.5641E-01
 6.9000E+00   2.2631E-01
 7.1000E+00   2.5016E-01
 7.3000E+00   1.4471E-01
 7.5000E+00   1.1509E-02


==> anc/fig_X3872_mass.dat <==
X(3872) mass distributions (unit normalized)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   7.7144E-03
 3.1000E+00   1.0909E-02
 3.2000E+00   1.5852E-02
 3.3000E+00   2.3662E-02
 3.4000E+00   3.6606E-02
 3.5000E+00   5.8820E-02
 3.6000E+00   1.0209E-01
 3.7000E+00   2.0779E-01
 3.8000E+00   5.5322E-01
 3.9000E+00   8.1473E-01
 4.0000E+00   9.8320E-01
 4.1000E+00   1.1004E+00
 4.2000E+00   1.2251E+00
 4.3000E+00   1.2216E+00
 4.4000E+00   1.0063E+00
 4.5000E+00   7.1402E-01
 4.6000E+00   4.9838E-01
 4.7000E+00   3.3598E-01
 4.8000E+00   2.1827E-01
 4.9000E+00   1.5943E-01
 5.0000E+00   1.2664E-01
 5.1000E+00   1.0236E-01
 5.2000E+00   8.3495E-02
 5.3000E+00   6.8743E-02
 5.4000E+00   5.7092E-02
 5.5000E+00   4.7721E-02
 5.6000E+00   4.0097E-02
 5.7000E+00   3.3831E-02
 5.8000E+00   2.8703E-02
 5.9000E+00   2.4412E-02
 6.0000E+00   2.0865E-02
 6.1000E+00   1.7906E-02
 6.2000E+00   1.5408E-02
 6.3000E+00   1.3283E-02
 6.4000E+00   1.1503E-02
 6.5000E+00   1.0006E-02
 6.6000E+00   8.6930E-03
 6.7000E+00   7.5873E-03
 6.8000E+00   6.6270E-03
 6.9000E+00   5.8106E-03

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   1.6419E-02
 3.1000E+00   2.4564E-02
 3.2000E+00   3.7591E-02
 3.3000E+00   5.9065E-02
 3.4000E+00   9.6246E-02
 3.5000E+00   1.6526E-01
 3.6000E+00   3.1173E-01
 3.7000E+00   7.3738E-01
 3.8000E+00   2.2738E+00
 3.9000E+00   2.2913E+00
 4.0000E+00   1.1459E+00
 4.1000E+00   6.8334E-01
 4.2000E+00   4.8464E-01
 4.3000E+00   3.5911E-01
 4.4000E+00   2.7296E-01
 4.5000E+00   2.1133E-01
 4.6000E+00   1.6588E-01
 4.7000E+00   1.3184E-01
 4.8000E+00   1.0577E-01
 4.9000E+00   8.5566E-02
 5.0000E+00   6.9681E-02
 5.1000E+00   5.7177E-02
 5.2000E+00   4.7130E-02
 5.3000E+00   3.9069E-02
 5.4000E+00   3.2590E-02
 5.5000E+00   2.7276E-02
 5.6000E+00   2.2935E-02
 5.7000E+00   1.9370E-02
 5.8000E+00   1.6405E-02
 5.9000E+00   1.3952E-02
 6.0000E+00   1.1896E-02
 6.1000E+00   1.0186E-02
 6.2000E+00   8.7507E-03
 6.3000E+00   7.5312E-03
 6.4000E+00   6.4971E-03
 6.5000E+00   5.6270E-03
 6.6000E+00   4.8785E-03
 6.7000E+00   4.2493E-03
 6.8000E+00   3.7028E-03
 6.9000E+00   3.2379E-03

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   2.3342E-03
 3.1000E+00   2.9456E-03
 3.2000E+00   3.2130E-03
 3.3000E+00   5.0054E-03
 3.4000E+00   7.2262E-03
 3.5000E+00   1.1778E-02
 3.6000E+00   1.9792E-02
 3.7000E+00   4.1894E-02
 3.8000E+00   1.0900E-01
 3.9000E+00   1.5474E-01
 4.0000E+00   1.9988E-01
 4.1000E+00   2.3001E-01
 4.2000E+00   3.1221E-01
 4.3000E+00   3.0368E-01
 4.4000E+00   3.2669E-01
 4.5000E+00   3.9258E-01
 4.6000E+00   3.8690E-01
 4.7000E+00   3.4116E-01
 4.8000E+00   3.8149E-01
 4.9000E+00   4.1164E-01
 5.0000E+00   3.8832E-01
 5.1000E+00   4.5345E-01
 5.2000E+00   4.7180E-01
 5.3000E+00   4.5077E-01
 5.4000E+00   4.6360E-01
 5.5000E+00   4.7210E-01
 5.6000E+00   4.6827E-01
 5.7000E+00   4.5945E-01
 5.8000E+00   4.8095E-01
 5.9000E+00   4.3118E-01
 6.0000E+00   4.3912E-01
 6.1000E+00   3.4619E-01
 6.2000E+00   2.5895E-01
 6.3000E+00   1.9422E-01
 6.4000E+00   1.6081E-01
 6.5000E+00   1.2768E-01
 6.6000E+00   1.0395E-01
 6.7000E+00   8.8230E-02
 6.8000E+00   6.6687E-02
 6.9000E+00   5.6291E-02


==> anc/fig_X3872_pTdist.dat <==
X(3872) pT distributions (unit normalized)

all rapidity (independent of energy here)
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   3.3248E-01
 1.5000E+00   3.0316E-01
 2.5000E+00   1.4906E-01
 3.5000E+00   7.6247E-02
 4.5000E+00   4.2820E-02
 5.5000E+00   2.6073E-02
 6.5000E+00   1.6930E-02
 7.5000E+00   1.1565E-02
 8.5000E+00   8.2279E-03
 9.5000E+00   6.0510E-03
 1.0500E+01   4.5741E-03
 1.1500E+01   3.5381E-03
 1.2500E+01   2.7914E-03
 1.3500E+01   2.2397E-03
 1.4500E+01   1.8238E-03
 1.5500E+01   1.5043E-03
 1.6500E+01   1.2550E-03
 1.7500E+01   1.0578E-03
 1.8500E+01   8.9961E-04
 1.9500E+01   7.7138E-04
 2.0500E+01   6.6629E-04
 2.1500E+01   5.7943E-04
 2.2500E+01   5.0700E-04
 2.3500E+01   4.4612E-04
 2.4500E+01   3.9459E-04
 2.5500E+01   3.5068E-04
 2.6500E+01   3.1307E-04
 2.7500E+01   2.8061E-04
 2.8500E+01   2.5248E-04
 2.9500E+01   2.2799E-04
 3.0500E+01   2.0655E-04
 3.1500E+01   1.8772E-04
 3.2500E+01   1.7111E-04
 3.3500E+01   1.5639E-04
 3.4500E+01   1.4332E-04
 3.5500E+01   1.3165E-04
 3.6500E+01   1.2122E-04
 3.7500E+01   1.1187E-04
 3.8500E+01   1.0345E-04
 3.9500E+01   9.5848E-05
 4.0500E+01   8.8974E-05
 4.1500E+01   8.2749E-05
 4.2500E+01   7.7083E-05
 4.3500E+01   7.1921E-05
 4.4500E+01   6.7213E-05
 4.5500E+01   6.2906E-05
 4.6500E+01   5.8958E-05
 4.7500E+01   5.5334E-05
 4.8500E+01   5.1999E-05
 4.9500E+01   4.8929E-05
 5.0500E+01   4.6096E-05
 5.1500E+01   4.3473E-05
 5.2500E+01   4.1051E-05
 5.3500E+01   3.8802E-05
 5.4500E+01   3.6716E-05
 5.5500E+01   3.4775E-05
 5.6500E+01   3.2970E-05
 5.7500E+01   3.1286E-05
 5.8500E+01   2.9717E-05
 5.9500E+01   2.8250E-05
 6.0500E+01   2.6878E-05
 6.1500E+01   2.5592E-05
 6.2500E+01   2.4387E-05
 6.3500E+01   2.3256E-05
 6.4500E+01   2.2193E-05
 6.5500E+01   2.1198E-05
 6.6500E+01   2.0258E-05
 6.7500E+01   1.9375E-05
 6.8500E+01   1.8541E-05
 6.9500E+01   1.7755E-05
 7.0500E+01   1.7013E-05
 7.1500E+01   1.6310E-05
 7.2500E+01   1.5646E-05
 7.3500E+01   1.5018E-05
 7.4500E+01   1.4422E-05
 7.5500E+01   1.3858E-05
 7.6500E+01   1.3323E-05
 7.7500E+01   1.2816E-05
 7.8500E+01   1.2334E-05
 7.9500E+01   1.1875E-05

all the following are in the rapidity region 2.5 < y < 5
5 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   2.7995E-05
 1.5000E+00   5.7905E-05
 2.5000E+00   6.9533E-05
 3.5000E+00   8.3323E-05
 4.5000E+00   1.0318E-04
 5.5000E+00   1.2884E-04
 6.5000E+00   1.5932E-04
 7.5000E+00   1.9335E-04
 8.5000E+00   2.2952E-04
 9.5000E+00   2.6640E-04
 1.0500E+01   3.0255E-04
 1.1500E+01   3.3669E-04
 1.2500E+01   3.6765E-04
 1.3500E+01   3.9442E-04
 1.4500E+01   4.1629E-04
 1.5500E+01   4.3267E-04
 1.6500E+01   4.4328E-04
 1.7500E+01   4.4806E-04
 1.8500E+01   4.4708E-04
 1.9500E+01   4.4070E-04
 2.0500E+01   4.2937E-04
 2.1500E+01   4.1372E-04
 2.2500E+01   3.9452E-04
 2.3500E+01   3.7252E-04
 2.4500E+01   3.4856E-04
 2.5500E+01   3.2351E-04
 2.6500E+01   2.9813E-04
 2.7500E+01   2.7316E-04
 2.8500E+01   2.4923E-04
 2.9500E+01   2.2681E-04
 3.0500E+01   2.0623E-04
 3.1500E+01   1.8766E-04
 3.2500E+01   1.7109E-04
 3.3500E+01   1.5638E-04
 3.4500E+01   1.4330E-04
 3.5500E+01   1.3164E-04
 3.6500E+01   1.2121E-04
 3.7500E+01   1.1185E-04
 3.8500E+01   1.0343E-04
 3.9500E+01   9.5829E-05
 4.0500E+01   8.8955E-05
 4.1500E+01   8.2725E-05
 4.2500E+01   7.7059E-05
 4.3500E+01   7.1899E-05
 4.4500E+01   6.7190E-05
 4.5500E+01   6.2882E-05
 4.6500E+01   5.8934E-05
 4.7500E+01   5.5313E-05
 4.8500E+01   5.1977E-05
 4.9500E+01   4.8907E-05
 5.0500E+01   4.6071E-05
 5.1500E+01   4.3450E-05
 5.2500E+01   4.1024E-05
 5.3500E+01   3.8776E-05
 5.4500E+01   3.6688E-05
 5.5500E+01   3.4747E-05
 5.6500E+01   3.2938E-05
 5.7500E+01   3.1256E-05
 5.8500E+01   2.9683E-05
 5.9500E+01   2.8214E-05
 6.0500E+01   2.6842E-05
 6.1500E+01   2.5554E-05
 6.2500E+01   2.4350E-05
 6.3500E+01   2.3219E-05
 6.4500E+01   2.2156E-05
 6.5500E+01   2.1157E-05
 6.6500E+01   2.0217E-05
 6.7500E+01   1.9331E-05
 6.8500E+01   1.8496E-05
 6.9500E+01   1.7708E-05
 7.0500E+01   1.6965E-05
 7.1500E+01   1.6261E-05
 7.2500E+01   1.5596E-05
 7.3500E+01   1.4966E-05
 7.4500E+01   1.4370E-05
 7.5500E+01   1.3804E-05
 7.6500E+01   1.3268E-05
 7.7500E+01   1.2759E-05
 7.8500E+01   1.2275E-05
 7.9500E+01   1.1815E-05

7 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   4.0010E-06
 1.5000E+00   8.5149E-06
 2.5000E+00   1.0559E-05
 3.5000E+00   1.3064E-05
 4.5000E+00   1.6717E-05
 5.5000E+00   2.1601E-05
 6.5000E+00   2.7676E-05
 7.5000E+00   3.4854E-05
 8.5000E+00   4.3003E-05
 9.5000E+00   5.1962E-05
 1.0500E+01   6.1547E-05
 1.1500E+01   7.1557E-05
 1.2500E+01   8.1796E-05
 1.3500E+01   9.2059E-05
 1.4500E+01   1.0215E-04
 1.5500E+01   1.1189E-04
 1.6500E+01   1.2110E-04
 1.7500E+01   1.2965E-04
 1.8500E+01   1.3738E-04
 1.9500E+01   1.4421E-04
 2.0500E+01   1.5004E-04
 2.1500E+01   1.5480E-04
 2.2500E+01   1.5846E-04
 2.3500E+01   1.6099E-04
 2.4500E+01   1.6240E-04
 2.5500E+01   1.6270E-04
 2.6500E+01   1.6193E-04
 2.7500E+01   1.6015E-04
 2.8500E+01   1.5743E-04
 2.9500E+01   1.5386E-04
 3.0500E+01   1.4952E-04
 3.1500E+01   1.4453E-04
 3.2500E+01   1.3899E-04
 3.3500E+01   1.3301E-04
 3.4500E+01   1.2672E-04
 3.5500E+01   1.2021E-04
 3.6500E+01   1.1360E-04
 3.7500E+01   1.0700E-04
 3.8500E+01   1.0050E-04
 3.9500E+01   9.4172E-05
 4.0500E+01   8.8100E-05
 4.1500E+01   8.2332E-05
 4.2500E+01   7.6911E-05
 4.3500E+01   7.1865E-05
 4.4500E+01   6.7194E-05
 4.5500E+01   6.2897E-05
 4.6500E+01   5.8951E-05
 4.7500E+01   5.5328E-05
 4.8500E+01   5.1994E-05
 4.9500E+01   4.8924E-05
 5.0500E+01   4.6090E-05
 5.1500E+01   4.3469E-05
 5.2500E+01   4.1045E-05
 5.3500E+01   3.8797E-05
 5.4500E+01   3.6708E-05
 5.5500E+01   3.4769E-05
 5.6500E+01   3.2963E-05
 5.7500E+01   3.1278E-05
 5.8500E+01   2.9708E-05
 5.9500E+01   2.8241E-05
 6.0500E+01   2.6868E-05
 6.1500E+01   2.5584E-05
 6.2500E+01   2.4380E-05
 6.3500E+01   2.3249E-05
 6.4500E+01   2.2188E-05
 6.5500E+01   2.1191E-05
 6.6500E+01   2.0253E-05
 6.7500E+01   1.9367E-05
 6.8500E+01   1.8533E-05
 6.9500E+01   1.7747E-05
 7.0500E+01   1.7004E-05
 7.1500E+01   1.6302E-05
 7.2500E+01   1.5638E-05
 7.3500E+01   1.5010E-05
 7.4500E+01   1.4415E-05
 7.5500E+01   1.3850E-05
 7.6500E+01   1.3315E-05
 7.7500E+01   1.2807E-05
 7.8500E+01   1.2324E-05
 7.9500E+01   1.1865E-05

13 TeV
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   1.0599E-07
 1.5000E+00   2.3358E-07
 2.5000E+00   3.0127E-07
 3.5000E+00   3.8734E-07
 4.5000E+00   5.1503E-07
 5.5000E+00   6.9197E-07
 6.5000E+00   9.2265E-07
 7.5000E+00   1.2101E-06
 8.5000E+00   1.5563E-06
 9.5000E+00   1.9616E-06
 1.0500E+01   2.4257E-06
 1.1500E+01   2.9474E-06
 1.2500E+01   3.5240E-06
 1.3500E+01   4.1528E-06
 1.4500E+01   4.8303E-06
 1.5500E+01   5.5524E-06
 1.6500E+01   6.3146E-06
 1.7500E+01   7.1123E-06
 1.8500E+01   7.9406E-06
 1.9500E+01   8.7941E-06
 2.0500E+01   9.6681E-06
 2.1500E+01   1.0557E-05
 2.2500E+01   1.1456E-05
 2.3500E+01   1.2359E-05
 2.4500E+01   1.3262E-05
 2.5500E+01   1.4159E-05
 2.6500E+01   1.5046E-05
 2.7500E+01   1.5918E-05
 2.8500E+01   1.6772E-05
 2.9500E+01   1.7601E-05
 3.0500E+01   1.8404E-05
 3.1500E+01   1.9175E-05
 3.2500E+01   1.9913E-05
 3.3500E+01   2.0613E-05
 3.4500E+01   2.1272E-05
 3.5500E+01   2.1889E-05
 3.6500E+01   2.2460E-05
 3.7500E+01   2.2985E-05
 3.8500E+01   2.3460E-05
 3.9500E+01   2.3887E-05
 4.0500E+01   2.4261E-05
 4.1500E+01   2.4584E-05
 4.2500E+01   2.4856E-05
 4.3500E+01   2.5075E-05
 4.4500E+01   2.5241E-05
 4.5500E+01   2.5354E-05
 4.6500E+01   2.5418E-05
 4.7500E+01   2.5431E-05
 4.8500E+01   2.5394E-05
 4.9500E+01   2.5311E-05
 5.0500E+01   2.5178E-05
 5.1500E+01   2.5003E-05
 5.2500E+01   2.4786E-05
 5.3500E+01   2.4525E-05
 5.4500E+01   2.4229E-05
 5.5500E+01   2.3895E-05
 5.6500E+01   2.3526E-05
 5.7500E+01   2.3128E-05
 5.8500E+01   2.2701E-05
 5.9500E+01   2.2248E-05
 6.0500E+01   2.1774E-05
 6.1500E+01   2.1278E-05
 6.2500E+01   2.0766E-05
 6.3500E+01   2.0237E-05
 6.4500E+01   1.9699E-05
 6.5500E+01   1.9152E-05
 6.6500E+01   1.8597E-05
 6.7500E+01   1.8040E-05
 6.8500E+01   1.7481E-05
 6.9500E+01   1.6924E-05
 7.0500E+01   1.6370E-05
 7.1500E+01   1.5822E-05
 7.2500E+01   1.5283E-05
 7.3500E+01   1.4753E-05
 7.4500E+01   1.4234E-05
 7.5500E+01   1.3728E-05
 7.6500E+01   1.3236E-05
 7.7500E+01   1.2760E-05
 7.8500E+01   1.2299E-05
 7.9500E+01   1.1855E-05


==> anc/fig_X3872_ydist.dat <==
X(3872) y distributions (unit normalized) kt2 only
5 TeV
  y          dP/dy	    
 1.0000E-01   1.8762E-17
 3.0000E-01   1.3178E-15
 5.0000E-01   1.6977E-14
 7.0000E-01   1.1496E-13
 9.0000E-01   5.7266E-13
 1.1000E+00   2.4168E-12
 1.3000E+00   9.2560E-12
 1.5000E+00   3.3377E-11
 1.7000E+00   1.1574E-10
 1.9000E+00   3.9064E-10
 2.1000E+00   1.2929E-09
 2.3000E+00   4.2134E-09
 2.5000E+00   1.3553E-08
 2.7000E+00   4.3062E-08
 2.9000E+00   1.3514E-07
 3.1000E+00   4.1845E-07
 3.3000E+00   1.2763E-06
 3.5000E+00   3.8243E-06
 3.7000E+00   1.1218E-05
 3.9000E+00   3.2062E-05
 4.1000E+00   8.8714E-05
 4.3000E+00   2.3563E-04
 4.5000E+00   5.9395E-04
 4.7000E+00   1.3990E-03
 4.9000E+00   3.0199E-03
 5.1000E+00   5.8610E-03
 5.3000E+00   1.0245E-02
 5.5000E+00   1.7120E-02
 5.7000E+00   2.9161E-02
 5.9000E+00   5.0692E-02
 6.1000E+00   8.7913E-02
 6.3000E+00   1.4599E-01
 6.5000E+00   2.1639E-01
 6.7000E+00   2.5043E-01
 6.9000E+00   1.6211E-01
 7.1000E+00   1.8750E-02
 7.3000E+00   1.8750E-06

7 TeV
  y          dP/dy	    
 1.0000E-01   2.5008E-18
 3.0000E-01   1.7619E-16
 5.0000E-01   2.2767E-15
 7.0000E-01   1.5468E-14
 9.0000E-01   7.7328E-14
 1.1000E+00   3.2761E-13
 1.3000E+00   1.2602E-12
 1.5000E+00   4.5674E-12
 1.7000E+00   1.5928E-11
 1.9000E+00   5.4123E-11
 2.1000E+00   1.8054E-10
 2.3000E+00   5.9382E-10
 2.5000E+00   1.9309E-09
 2.7000E+00   6.2141E-09
 2.9000E+00   1.9801E-08
 3.1000E+00   6.2447E-08
 3.3000E+00   1.9470E-07
 3.5000E+00   5.9920E-07
 3.7000E+00   1.8160E-06
 3.9000E+00   5.4032E-06
 4.1000E+00   1.5721E-05
 4.3000E+00   4.4492E-05
 4.5000E+00   1.2163E-04
 4.7000E+00   3.1815E-04
 4.9000E+00   7.8622E-04
 5.1000E+00   1.8052E-03
 5.3000E+00   3.7739E-03
 5.5000E+00   7.0683E-03
 5.7000E+00   1.2066E-02
 5.9000E+00   2.0215E-02
 6.1000E+00   3.4710E-02
 6.3000E+00   6.0487E-02
 6.5000E+00   1.0404E-01
 6.7000E+00   1.6824E-01
 6.9000E+00   2.3508E-01
 7.1000E+00   2.3875E-01
 7.3000E+00   1.0908E-01
 7.5000E+00   3.4480E-03

13 TeV
  y          dP/dy	    
 1.0000E-01   6.1228E-20
 3.0000E-01   4.3300E-18
 5.0000E-01   5.6171E-17
 7.0000E-01   3.8319E-16
 9.0000E-01   1.9242E-15
 1.1000E+00   8.1925E-15
 1.3000E+00   3.1689E-14
 1.5000E+00   1.1557E-13
 1.7000E+00   4.0598E-13
 1.9000E+00   1.3911E-12
 2.1000E+00   4.6861E-12
 2.3000E+00   1.5591E-11
 2.5000E+00   5.1382E-11
 2.7000E+00   1.6801E-10
 2.9000E+00   5.4547E-10
 3.1000E+00   1.7589E-09
 3.3000E+00   5.6308E-09
 3.5000E+00   1.7886E-08
 3.7000E+00   5.6308E-08
 3.9000E+00   1.7544E-07
 4.1000E+00   5.3998E-07
 4.3000E+00   1.6378E-06
 4.5000E+00   4.8798E-06
 4.7000E+00   1.4226E-05
 4.9000E+00   4.0370E-05
 5.1000E+00   1.1074E-04
 5.3000E+00   2.9102E-04
 5.5000E+00   7.2348E-04
 5.7000E+00   1.6742E-03
 5.9000E+00   3.5343E-03
 6.1000E+00   6.6901E-03
 6.3000E+00   1.1492E-02
 6.5000E+00   1.9227E-02
 6.7000E+00   3.2936E-02
 6.9000E+00   5.7373E-02
 7.1000E+00   9.8973E-02
 7.3000E+00   1.6145E-01
 7.5000E+00   2.2997E-01
 7.7000E+00   2.4381E-01
 7.9000E+00   1.2533E-01
 8.1000E+00   6.4070E-03
 8.3000E+00   6.4070E-04



==> anc/fig_Xs_kt_7TeV_pTdist.dat <==
Xs pT distributions (unit normalized) 
7 TeV
kt1
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   4.6745E-06
 1.5000E+00   1.1775E-05
 2.5000E+00   1.6361E-05
 3.5000E+00   2.1090E-05
 4.5000E+00   2.7347E-05
 5.5000E+00   3.5533E-05
 6.5000E+00   4.5716E-05
 7.5000E+00   5.7812E-05
 8.5000E+00   7.1642E-05
 9.5000E+00   8.6952E-05
 1.0500E+01   1.0345E-04
 1.1500E+01   1.2078E-04
 1.2500E+01   1.3860E-04
 1.3500E+01   1.5656E-04
 1.4500E+01   1.7430E-04
 1.5500E+01   1.9150E-04
 1.6500E+01   2.0784E-04
 1.7500E+01   2.2306E-04
 1.8500E+01   2.3692E-04
 1.9500E+01   2.4920E-04
 2.0500E+01   2.5976E-04
 2.1500E+01   2.6846E-04
 2.2500E+01   2.7521E-04
 2.3500E+01   2.8000E-04
 2.4500E+01   2.8279E-04
 2.5500E+01   2.8364E-04
 2.6500E+01   2.8259E-04
 2.7500E+01   2.7975E-04
 2.8500E+01   2.7522E-04
 2.9500E+01   2.6918E-04
 3.0500E+01   2.6177E-04
 3.1500E+01   2.5318E-04
 3.2500E+01   2.4362E-04
 3.3500E+01   2.3327E-04
 3.4500E+01   2.2233E-04
 3.5500E+01   2.1101E-04
 3.6500E+01   1.9949E-04
 3.7500E+01   1.8798E-04
 3.8500E+01   1.7660E-04
 3.9500E+01   1.6555E-04
 4.0500E+01   1.5493E-04
 4.1500E+01   1.4483E-04
 4.2500E+01   1.3534E-04
 4.3500E+01   1.2650E-04
 4.4500E+01   1.1831E-04
 4.5500E+01   1.1078E-04
 4.6500E+01   1.0386E-04
 4.7500E+01   9.7503E-05
 4.8500E+01   9.1650E-05
 4.9500E+01   8.6264E-05
 5.0500E+01   8.1281E-05
 5.1500E+01   7.6678E-05
 5.2500E+01   7.2417E-05
 5.3500E+01   6.8464E-05
 5.4500E+01   6.4792E-05
 5.5500E+01   6.1379E-05
 5.6500E+01   5.8201E-05
 5.7500E+01   5.5237E-05
 5.8500E+01   5.2472E-05
 5.9500E+01   4.9889E-05
 6.0500E+01   4.7471E-05
 6.1500E+01   4.5207E-05
 6.2500E+01   4.3085E-05
 6.3500E+01   4.1093E-05
 6.4500E+01   3.9222E-05
 6.5500E+01   3.7462E-05
 6.6500E+01   3.5807E-05
 6.7500E+01   3.4248E-05
 6.8500E+01   3.2776E-05
 6.9500E+01   3.1389E-05
 7.0500E+01   3.0079E-05
 7.1500E+01   2.8838E-05
 7.2500E+01   2.7668E-05
 7.3500E+01   2.6558E-05
 7.4500E+01   2.5507E-05
 7.5500E+01   2.4510E-05
 7.6500E+01   2.3565E-05
 7.7500E+01   2.2667E-05
 7.8500E+01   2.1814E-05
 7.9500E+01   2.1004E-05

kt2
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   3.9851E-06
 1.5000E+00   8.8732E-06
 2.5000E+00   1.1427E-05
 3.5000E+00   1.4424E-05
 4.5000E+00   1.8650E-05
 5.5000E+00   2.4248E-05
 6.5000E+00   3.1199E-05
 7.5000E+00   3.9412E-05
 8.5000E+00   4.8743E-05
 9.5000E+00   5.9008E-05
 1.0500E+01   7.0004E-05
 1.1500E+01   8.1504E-05
 1.2500E+01   9.3266E-05
 1.3500E+01   1.0507E-04
 1.4500E+01   1.1668E-04
 1.5500E+01   1.2789E-04
 1.6500E+01   1.3851E-04
 1.7500E+01   1.4836E-04
 1.8500E+01   1.5729E-04
 1.9500E+01   1.6518E-04
 2.0500E+01   1.7191E-04
 2.1500E+01   1.7743E-04
 2.2500E+01   1.8167E-04
 2.3500E+01   1.8461E-04
 2.4500E+01   1.8627E-04
 2.5500E+01   1.8665E-04
 2.6500E+01   1.8579E-04
 2.7500E+01   1.8378E-04
 2.8500E+01   1.8068E-04
 2.9500E+01   1.7660E-04
 3.0500E+01   1.7164E-04
 3.1500E+01   1.6592E-04
 3.2500E+01   1.5958E-04
 3.3500E+01   1.5273E-04
 3.4500E+01   1.4551E-04
 3.5500E+01   1.3805E-04
 3.6500E+01   1.3047E-04
 3.7500E+01   1.2289E-04
 3.8500E+01   1.1543E-04
 3.9500E+01   1.0817E-04
 4.0500E+01   1.0120E-04
 4.1500E+01   9.4580E-05
 4.2500E+01   8.8357E-05
 4.3500E+01   8.2563E-05
 4.4500E+01   7.7198E-05
 4.5500E+01   7.2268E-05
 4.6500E+01   6.7739E-05
 4.7500E+01   6.3574E-05
 4.8500E+01   5.9746E-05
 4.9500E+01   5.6222E-05
 5.0500E+01   5.2966E-05
 5.1500E+01   4.9957E-05
 5.2500E+01   4.7172E-05
 5.3500E+01   4.4590E-05
 5.4500E+01   4.2192E-05
 5.5500E+01   3.9963E-05
 5.6500E+01   3.7888E-05
 5.7500E+01   3.5954E-05
 5.8500E+01   3.4149E-05
 5.9500E+01   3.2463E-05
 6.0500E+01   3.0886E-05
 6.1500E+01   2.9410E-05
 6.2500E+01   2.8026E-05
 6.3500E+01   2.6728E-05
 6.4500E+01   2.5509E-05
 6.5500E+01   2.4362E-05
 6.6500E+01   2.3283E-05
 6.7500E+01   2.2267E-05
 6.8500E+01   2.1308E-05
 6.9500E+01   2.0404E-05
 7.0500E+01   1.9551E-05
 7.1500E+01   1.8743E-05
 7.2500E+01   1.7981E-05
 7.3500E+01   1.7258E-05
 7.4500E+01   1.6574E-05
 7.5500E+01   1.5925E-05
 7.6500E+01   1.5310E-05
 7.7500E+01   1.4726E-05
 7.8500E+01   1.4171E-05
 7.9500E+01   1.3643E-05

kt3
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   9.9252E-06
 1.5000E+00   2.7924E-05
 2.5000E+00   4.2325E-05
 3.5000E+00   5.4596E-05
 4.5000E+00   6.7748E-05
 5.5000E+00   8.3730E-05
 6.5000E+00   1.0327E-04
 7.5000E+00   1.2646E-04
 8.5000E+00   1.5313E-04
 9.5000E+00   1.8290E-04
 1.0500E+01   2.1525E-04
 1.1500E+01   2.4956E-04
 1.2500E+01   2.8518E-04
 1.3500E+01   3.2138E-04
 1.4500E+01   3.5745E-04
 1.5500E+01   3.9269E-04
 1.6500E+01   4.2648E-04
 1.7500E+01   4.5820E-04
 1.8500E+01   4.8729E-04
 1.9500E+01   5.1335E-04
 2.0500E+01   5.3593E-04
 2.1500E+01   5.5479E-04
 2.2500E+01   5.6967E-04
 2.3500E+01   5.8047E-04
 2.4500E+01   5.8716E-04
 2.5500E+01   5.8975E-04
 2.6500E+01   5.8838E-04
 2.7500E+01   5.8321E-04
 2.8500E+01   5.7448E-04
 2.9500E+01   5.6251E-04
 3.0500E+01   5.4762E-04
 3.1500E+01   5.3019E-04
 3.2500E+01   5.1063E-04
 3.3500E+01   4.8934E-04
 3.4500E+01   4.6678E-04
 3.5500E+01   4.4334E-04
 3.6500E+01   4.1947E-04
 3.7500E+01   3.9553E-04
 3.8500E+01   3.7189E-04
 3.9500E+01   3.4885E-04
 4.0500E+01   3.2669E-04
 4.1500E+01   3.0563E-04
 4.2500E+01   2.8582E-04
 4.3500E+01   2.6735E-04
 4.4500E+01   2.5025E-04
 4.5500E+01   2.3450E-04
 4.6500E+01   2.2001E-04
 4.7500E+01   2.0668E-04
 4.8500E+01   1.9443E-04
 4.9500E+01   1.8311E-04
 5.0500E+01   1.7264E-04
 5.1500E+01   1.6295E-04
 5.2500E+01   1.5398E-04
 5.3500E+01   1.4565E-04
 5.4500E+01   1.3791E-04
 5.5500E+01   1.3071E-04
 5.6500E+01   1.2400E-04
 5.7500E+01   1.1774E-04
 5.8500E+01   1.1189E-04
 5.9500E+01   1.0643E-04
 6.0500E+01   1.0131E-04
 6.1500E+01   9.6515E-05
 6.2500E+01   9.2018E-05
 6.3500E+01   8.7793E-05
 6.4500E+01   8.3824E-05
 6.5500E+01   8.0090E-05
 6.6500E+01   7.6574E-05
 6.7500E+01   7.3259E-05
 6.8500E+01   7.0131E-05
 6.9500E+01   6.7184E-05
 7.0500E+01   6.4395E-05
 7.1500E+01   6.1755E-05
 7.2500E+01   5.9263E-05
 7.3500E+01   5.6900E-05
 7.4500E+01   5.4660E-05
 7.5500E+01   5.2536E-05
 7.6500E+01   5.0521E-05
 7.7500E+01   4.8606E-05
 7.8500E+01   4.6787E-05
 7.9500E+01   4.5056E-05

kt4
  pT(GeV)      dP/dpT (1/GeV)
 5.0000E-01   5.9716E-06
 1.5000E+00   1.6329E-05
 2.5000E+00   2.4198E-05
 3.5000E+00   3.1628E-05
 4.5000E+00   4.0681E-05
 5.5000E+00   5.2256E-05
 6.5000E+00   6.6607E-05
 7.5000E+00   8.3716E-05
 8.5000E+00   1.0339E-04
 9.5000E+00   1.2530E-04
 1.0500E+01   1.4904E-04
 1.1500E+01   1.7414E-04
 1.2500E+01   2.0010E-04
 1.3500E+01   2.2639E-04
 1.4500E+01   2.5249E-04
 1.5500E+01   2.7793E-04
 1.6500E+01   3.0221E-04
 1.7500E+01   3.2491E-04
 1.8500E+01   3.4569E-04
 1.9500E+01   3.6423E-04
 2.0500E+01   3.8024E-04
 2.1500E+01   3.9355E-04
 2.2500E+01   4.0399E-04
 2.3500E+01   4.1153E-04
 2.4500E+01   4.1612E-04
 2.5500E+01   4.1781E-04
 2.6500E+01   4.1670E-04
 2.7500E+01   4.1288E-04
 2.8500E+01   4.0655E-04
 2.9500E+01   3.9793E-04
 3.0500E+01   3.8725E-04
 3.1500E+01   3.7480E-04
 3.2500E+01   3.6085E-04
 3.3500E+01   3.4571E-04
 3.4500E+01   3.2967E-04
 3.5500E+01   3.1304E-04
 3.6500E+01   2.9608E-04
 3.7500E+01   2.7910E-04
 3.8500E+01   2.6234E-04
 3.9500E+01   2.4600E-04
 4.0500E+01   2.3030E-04
 4.1500E+01   2.1538E-04
 4.2500E+01   2.0133E-04
 4.3500E+01   1.8825E-04
 4.4500E+01   1.7613E-04
 4.5500E+01   1.6497E-04
 4.6500E+01   1.5472E-04
 4.7500E+01   1.4530E-04
 4.8500E+01   1.3662E-04
 4.9500E+01   1.2862E-04
 5.0500E+01   1.2123E-04
 5.1500E+01   1.1440E-04
 5.2500E+01   1.0807E-04
 5.3500E+01   1.0219E-04
 5.4500E+01   9.6732E-05
 5.5500E+01   9.1658E-05
 5.6500E+01   8.6930E-05
 5.7500E+01   8.2520E-05
 5.8500E+01   7.8404E-05
 5.9500E+01   7.4558E-05
 6.0500E+01   7.0955E-05
 6.1500E+01   6.7583E-05
 6.2500E+01   6.4423E-05
 6.3500E+01   6.1452E-05
 6.4500E+01   5.8663E-05
 6.5500E+01   5.6040E-05
 6.6500E+01   5.3572E-05
 6.7500E+01   5.1246E-05
 6.8500E+01   4.9048E-05
 6.9500E+01   4.6979E-05
 7.0500E+01   4.5023E-05
 7.1500E+01   4.3171E-05
 7.2500E+01   4.1424E-05
 7.3500E+01   3.9767E-05
 7.4500E+01   3.8197E-05
 7.5500E+01   3.6707E-05
 7.6500E+01   3.5295E-05
 7.7500E+01   3.3954E-05
 7.8500E+01   3.2679E-05
 7.9500E+01   3.1468E-05




==> anc/fig_Xs_kt_7TeV_ydist.dat <==
Xs y distributions (unit normalized) 
7 TeV
kt1
  y          dP/dy	    
 1.0000E-01   4.2061E-18
 3.0000E-01   2.9641E-16
 5.0000E-01   3.8312E-15
 7.0000E-01   2.6035E-14
 9.0000E-01   1.3019E-13
 1.1000E+00   5.5176E-13
 1.3000E+00   2.1231E-12
 1.5000E+00   7.6975E-12
 1.7000E+00   2.6855E-11
 1.9000E+00   9.1290E-11
 2.1000E+00   3.0467E-10
 2.3000E+00   1.0026E-09
 2.5000E+00   3.2622E-09
 2.7000E+00   1.0506E-08
 2.9000E+00   3.3503E-08
 3.1000E+00   1.0575E-07
 3.3000E+00   3.2999E-07
 3.5000E+00   1.0165E-06
 3.7000E+00   3.0840E-06
 3.9000E+00   9.1861E-06
 4.1000E+00   2.6756E-05
 4.3000E+00   7.5799E-05
 4.5000E+00   2.0738E-04
 4.7000E+00   5.4268E-04
 4.9000E+00   1.3408E-03
 5.1000E+00   3.0729E-03
 5.3000E+00   6.3933E-03
 5.5000E+00   1.1854E-02
 5.7000E+00   1.9867E-02
 5.9000E+00   3.2381E-02
 6.1000E+00   5.3506E-02
 6.3000E+00   8.8390E-02
 6.5000E+00   1.4100E-01
 6.7000E+00   2.0412E-01
 6.9000E+00   2.3817E-01
 7.1000E+00   1.6949E-01
 7.3000E+00   2.9717E-02
 7.5000E+00   1.7367E-12

kt2
  y          dP/dy	    
 1.0000E-01   2.8665E-18
 3.0000E-01   2.0197E-16
 5.0000E-01   2.6100E-15
 7.0000E-01   1.7733E-14
 9.0000E-01   8.8657E-14
 1.1000E+00   3.7565E-13
 1.3000E+00   1.4451E-12
 1.5000E+00   5.2379E-12
 1.7000E+00   1.8268E-11
 1.9000E+00   6.2083E-11
 2.1000E+00   2.0710E-10
 2.3000E+00   6.8128E-10
 2.5000E+00   2.2156E-09
 2.7000E+00   7.1318E-09
 2.9000E+00   2.2730E-08
 3.1000E+00   7.1699E-08
 3.3000E+00   2.2359E-07
 3.5000E+00   6.8823E-07
 3.7000E+00   2.0863E-06
 3.9000E+00   6.2094E-06
 4.1000E+00   1.8070E-05
 4.3000E+00   5.1151E-05
 4.5000E+00   1.3985E-04
 4.7000E+00   3.6580E-04
 4.9000E+00   9.0379E-04
 5.1000E+00   2.0736E-03
 5.3000E+00   4.3280E-03
 5.5000E+00   8.0796E-03
 5.7000E+00   1.3711E-02
 5.9000E+00   2.2768E-02
 6.1000E+00   3.8638E-02
 6.3000E+00   6.6345E-02
 6.5000E+00   1.1200E-01
 6.7000E+00   1.7672E-01
 6.9000E+00   2.3822E-01
 7.1000E+00   2.2688E-01
 7.3000E+00   8.8171E-02
 7.5000E+00   1.3301E-03

kt3
  y          dP/dy	    
 1.0000E-01   8.6554E-18
 3.0000E-01   6.1021E-16
 5.0000E-01   7.8908E-15
 7.0000E-01   5.3646E-14
 9.0000E-01   2.6838E-13
 1.1000E+00   1.1380E-12
 1.3000E+00   4.3814E-12
 1.5000E+00   1.5894E-11
 1.7000E+00   5.5490E-11
 1.9000E+00   1.8877E-10
 2.1000E+00   6.3052E-10
 2.3000E+00   2.0769E-09
 2.5000E+00   6.7647E-09
 2.7000E+00   2.1813E-08
 2.9000E+00   6.9649E-08
 3.1000E+00   2.2015E-07
 3.3000E+00   6.8817E-07
 3.5000E+00   2.1236E-06
 3.7000E+00   6.4553E-06
 3.9000E+00   1.9269E-05
 4.1000E+00   5.6252E-05
 4.3000E+00   1.5973E-04
 4.5000E+00   4.3805E-04
 4.7000E+00   1.1488E-03
 4.9000E+00   2.8428E-03
 5.1000E+00   6.5196E-03
 5.3000E+00   1.3545E-02
 5.5000E+00   2.4994E-02
 5.7000E+00   4.1505E-02
 5.9000E+00   6.6426E-02
 6.1000E+00   1.0512E-01
 6.3000E+00   1.5882E-01
 6.5000E+00   2.1371E-01
 6.7000E+00   2.2317E-01
 6.9000E+00   1.2849E-01
 7.1000E+00   1.2905E-02

kt4
  y          dP/dy	    
 1.0000E-01   6.0633E-18
 3.0000E-01   4.2736E-16
 5.0000E-01   5.5250E-15
 7.0000E-01   3.7554E-14
 9.0000E-01   1.8783E-13
 1.1000E+00   7.9625E-13
 1.3000E+00   3.0647E-12
 1.5000E+00   1.1115E-11
 1.7000E+00   3.8791E-11
 1.9000E+00   1.3191E-10
 2.1000E+00   4.4041E-10
 2.3000E+00   1.4501E-09
 2.5000E+00   4.7204E-09
 2.7000E+00   1.5211E-08
 2.9000E+00   4.8539E-08
 3.1000E+00   1.5331E-07
 3.3000E+00   4.7882E-07
 3.5000E+00   1.4763E-06
 3.7000E+00   4.4828E-06
 3.9000E+00   1.3366E-05
 4.1000E+00   3.8971E-05
 4.3000E+00   1.1052E-04
 4.5000E+00   3.0266E-04
 4.7000E+00   7.9268E-04
 4.9000E+00   1.9591E-03
 5.1000E+00   4.4876E-03
 5.3000E+00   9.3162E-03
 5.5000E+00   1.7182E-02
 5.7000E+00   2.8514E-02
 5.9000E+00   4.5774E-02
 6.1000E+00   7.3779E-02
 6.3000E+00   1.1698E-01
 6.5000E+00   1.7438E-01
 6.7000E+00   2.2475E-01
 6.9000E+00   2.1044E-01
 7.1000E+00   8.8743E-02
 7.3000E+00   2.6908E-03




==> anc/fig_Xs_mass.dat <==
Xs mass distributions (unit normalized)
set kt1
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   3.1333E-03
 3.1000E+00   4.2658E-03
 3.2000E+00   6.0130E-03
 3.3000E+00   8.7064E-03
 3.4000E+00   1.2915E-02
 3.5000E+00   1.9718E-02
 3.6000E+00   3.1194E-02
 3.7000E+00   5.1915E-02
 3.8000E+00   9.4045E-02
 3.9000E+00   2.0522E-01
 4.0000E+00   6.2449E-01
 4.1000E+00   9.7235E-01
 4.2000E+00   1.1765E+00
 4.3000E+00   1.3857E+00
 4.4000E+00   1.4998E+00
 4.5000E+00   1.4046E+00
 4.6000E+00   1.0471E+00
 4.7000E+00   6.7681E-01
 4.8000E+00   4.4782E-01
 4.9000E+00   2.9658E-01
 5.0000E+00   1.9307E-01
 5.1000E+00   1.5184E-01
 5.2000E+00   1.2213E-01
 5.3000E+00   9.9551E-02
 5.4000E+00   8.1972E-02
 5.5000E+00   6.8012E-02
 5.6000E+00   5.6796E-02
 5.7000E+00   4.7740E-02
 5.8000E+00   4.0326E-02
 5.9000E+00   3.4223E-02
 6.0000E+00   2.9174E-02
 6.1000E+00   2.4939E-02
 6.2000E+00   2.1409E-02
 6.3000E+00   1.8439E-02
 6.4000E+00   1.5922E-02
 6.5000E+00   1.3796E-02
 6.6000E+00   1.1986E-02
 6.7000E+00   1.0445E-02
 6.8000E+00   9.1200E-03
 6.9000E+00   7.9878E-03

set kt2
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   1.0720E-02
 3.1000E+00   1.5530E-02
 3.2000E+00   2.2672E-02
 3.3000E+00   3.3325E-02
 3.4000E+00   4.9615E-02
 3.5000E+00   7.5253E-02
 3.6000E+00   1.1786E-01
 3.7000E+00   1.9404E-01
 3.8000E+00   3.4905E-01
 3.9000E+00   7.7641E-01
 4.0000E+00   2.4439E+00
 4.1000E+00   2.4329E+00
 4.2000E+00   1.1237E+00
 4.3000E+00   6.9516E-01
 4.4000E+00   4.9997E-01
 4.5000E+00   3.7424E-01
 4.6000E+00   2.8716E-01
 4.7000E+00   2.2430E-01
 4.8000E+00   1.7758E-01
 4.9000E+00   1.4215E-01
 5.0000E+00   1.1484E-01
 5.1000E+00   9.3541E-02
 5.2000E+00   7.6710E-02
 5.3000E+00   6.3323E-02
 5.4000E+00   5.2524E-02
 5.5000E+00   4.3823E-02
 5.6000E+00   3.6734E-02
 5.7000E+00   3.0916E-02
 5.8000E+00   2.6127E-02
 5.9000E+00   2.2168E-02
 6.0000E+00   1.8877E-02
 6.1000E+00   1.6125E-02
 6.2000E+00   1.3819E-02
 6.3000E+00   1.1880E-02
 6.4000E+00   1.0241E-02
 6.5000E+00   8.8532E-03
 6.6000E+00   7.6745E-03
 6.7000E+00   6.6658E-03
 6.8000E+00   5.8078E-03
 6.9000E+00   5.0704E-03

set kt3
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   3.6991E-03
 3.1000E+00   3.4438E-03
 3.2000E+00   3.5760E-03
 3.3000E+00   3.6706E-03
 3.4000E+00   4.3190E-03
 3.5000E+00   5.8221E-03
 3.6000E+00   8.2979E-03
 3.7000E+00   1.2629E-02
 3.8000E+00   2.0786E-02
 3.9000E+00   3.9834E-02
 4.0000E+00   1.0004E-01
 4.1000E+00   1.4975E-01
 4.2000E+00   1.9925E-01
 4.3000E+00   2.1618E-01
 4.4000E+00   2.6573E-01
 4.5000E+00   3.0585E-01
 4.6000E+00   3.2263E-01
 4.7000E+00   3.4849E-01
 4.8000E+00   3.7958E-01
 4.9000E+00   4.1067E-01
 5.0000E+00   4.2046E-01
 5.1000E+00   4.3751E-01
 5.2000E+00   4.2545E-01
 5.3000E+00   4.7209E-01
 5.4000E+00   4.6747E-01
 5.5000E+00   4.8426E-01
 5.6000E+00   4.8393E-01
 5.7000E+00   5.4273E-01
 5.8000E+00   5.0374E-01
 5.9000E+00   5.0400E-01
 6.0000E+00   4.8651E-01
 6.1000E+00   4.3921E-01
 6.2000E+00   3.7474E-01
 6.3000E+00   2.8206E-01
 6.4000E+00   2.2918E-01
 6.5000E+00   1.7554E-01
 6.6000E+00   1.4386E-01
 6.7000E+00   1.2076E-01
 6.8000E+00   8.7562E-02
 6.9000E+00   7.8640E-02

set kt4
  M(GeV)      dP/dM (1/GeV)	     
 3.0000E+00   4.5039E-03
 3.1000E+00   4.6977E-03
 3.2000E+00   5.5317E-03
 3.3000E+00   7.0643E-03
 3.4000E+00   9.8616E-03
 3.5000E+00   1.4418E-02
 3.6000E+00   2.2115E-02
 3.7000E+00   3.5531E-02
 3.8000E+00   6.2164E-02
 3.9000E+00   1.2889E-01
 4.0000E+00   3.7374E-01
 4.1000E+00   5.6772E-01
 4.2000E+00   7.2639E-01
 4.3000E+00   8.6324E-01
 4.4000E+00   9.8697E-01
 4.5000E+00   1.0636E+00
 4.6000E+00   1.1920E+00
 4.7000E+00   1.1980E+00
 4.8000E+00   1.3146E+00
 4.9000E+00   1.2689E+00
 5.0000E+00   1.4374E+00
 5.1000E+00   1.2890E+00
 5.2000E+00   1.2635E+00
 5.3000E+00   1.0194E+00
 5.4000E+00   6.8568E-01
 5.5000E+00   5.3527E-01
 5.6000E+00   4.0233E-01
 5.7000E+00   3.2416E-01
 5.8000E+00   2.3090E-01
 5.9000E+00   1.6875E-01
 6.0000E+00   1.2105E-01
 6.1000E+00   9.1538E-02
 6.2000E+00   7.6978E-02
 6.3000E+00   6.5507E-02
 6.4000E+00   5.6162E-02
 6.5000E+00   4.8453E-02
 6.6000E+00   4.1975E-02
 6.7000E+00   3.6489E-02
 6.8000E+00   3.1881E-02
 6.9000E+00   2.7932E-02



==> anc/fig_cq_pT.dat <==
charm quark xF distributions (unit normalized)
integrated over all rapidity
5-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   3.8680E-01
 1.5000E+00   3.2938E-01
 2.5000E+00   1.3406E-01
 3.5000E+00   5.9642E-02
 4.5000E+00   3.0551E-02
 5.5000E+00   1.7479E-02
 6.5000E+00   1.0861E-02
 7.5000E+00   7.1837E-03
 8.5000E+00   4.9879E-03
 9.5000E+00   3.5999E-03
 1.0500E+01   2.6809E-03
 1.1500E+01   2.0491E-03
 1.2500E+01   1.6007E-03
 1.3500E+01   1.2739E-03
 1.4500E+01   1.0302E-03
 1.5500E+01   8.4476E-04
 1.6500E+01   7.0125E-04
 1.7500E+01   5.8843E-04
 1.8500E+01   4.9856E-04
 1.9500E+01   4.2606E-04
 2.0500E+01   3.6696E-04
 2.1500E+01   3.1830E-04
 2.2500E+01   2.7786E-04
 2.3500E+01   2.4399E-04
 2.4500E+01   2.1540E-04
 2.5500E+01   1.9112E-04
 2.6500E+01   1.7034E-04
 2.7500E+01   1.5247E-04
 2.8500E+01   1.3701E-04
 2.9500E+01   1.2357E-04
 3.0500E+01   1.1184E-04
 3.1500E+01   1.0154E-04
 3.2500E+01   9.2466E-05
 3.3500E+01   8.4444E-05
 3.4500E+01   7.7323E-05
 3.5500E+01   7.0981E-05
 3.6500E+01   6.5312E-05
 3.7500E+01   6.0233E-05
 3.8500E+01   5.5666E-05
 3.9500E+01   5.1549E-05
 4.0500E+01   4.7829E-05
 4.1500E+01   4.4456E-05
 4.2500E+01   4.1395E-05
 4.3500E+01   3.8609E-05
 4.4500E+01   3.6065E-05
 4.5500E+01   3.3742E-05
 4.6500E+01   3.1613E-05
 4.7500E+01   2.9661E-05
 4.8500E+01   2.7864E-05
 4.9500E+01   2.6211E-05
 5.0500E+01   2.4685E-05
 5.1500E+01   2.3276E-05
 5.2500E+01   2.1972E-05
 5.3500E+01   2.0763E-05
 5.4500E+01   1.9642E-05
 5.5500E+01   1.8600E-05
 5.6500E+01   1.7631E-05
 5.7500E+01   1.6727E-05
 5.8500E+01   1.5885E-05
 5.9500E+01   1.5097E-05
 6.0500E+01   1.4361E-05
 6.1500E+01   1.3672E-05
 6.2500E+01   1.3027E-05
 6.3500E+01   1.2421E-05
 6.4500E+01   1.1853E-05
 6.5500E+01   1.1319E-05
 6.6500E+01   1.0816E-05
 6.7500E+01   1.0342E-05
 6.8500E+01   9.8962E-06
 6.9500E+01   9.4753E-06
 7.0500E+01   9.0779E-06
 7.1500E+01   8.7025E-06
 7.2500E+01   8.3475E-06
 7.3500E+01   8.0115E-06
 7.4500E+01   7.6932E-06
 7.5500E+01   7.3916E-06
 7.6500E+01   7.1058E-06
 7.7500E+01   6.8343E-06
 7.8500E+01   6.5766E-06
 7.9500E+01   6.3315E-06

7-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   3.7525E-01
 1.5000E+00   3.3087E-01
 2.5000E+00   1.3777E-01
 3.5000E+00   6.1914E-02
 4.5000E+00   3.1873E-02
 5.5000E+00   1.8287E-02
 6.5000E+00   1.1382E-02
 7.5000E+00   7.5369E-03
 8.5000E+00   5.2372E-03
 9.5000E+00   3.7817E-03
 1.0500E+01   2.8175E-03
 1.1500E+01   2.1541E-03
 1.2500E+01   1.6831E-03
 1.3500E+01   1.3398E-03
 1.4500E+01   1.0836E-03
 1.5500E+01   8.8868E-04
 1.6500E+01   7.3779E-04
 1.7500E+01   6.1917E-04
 1.8500E+01   5.2463E-04
 1.9500E+01   4.4839E-04
 2.0500E+01   3.8621E-04
 2.1500E+01   3.3501E-04
 2.2500E+01   2.9246E-04
 2.3500E+01   2.5682E-04
 2.4500E+01   2.2674E-04
 2.5500E+01   2.0118E-04
 2.6500E+01   1.7931E-04
 2.7500E+01   1.6050E-04
 2.8500E+01   1.4424E-04
 2.9500E+01   1.3009E-04
 3.0500E+01   1.1774E-04
 3.1500E+01   1.0690E-04
 3.2500E+01   9.7353E-05
 3.3500E+01   8.8908E-05
 3.4500E+01   8.1413E-05
 3.5500E+01   7.4736E-05
 3.6500E+01   6.8764E-05
 3.7500E+01   6.3418E-05
 3.8500E+01   5.8611E-05
 3.9500E+01   5.4276E-05
 4.0500E+01   5.0359E-05
 4.1500E+01   4.6810E-05
 4.2500E+01   4.3586E-05
 4.3500E+01   4.0652E-05
 4.4500E+01   3.7975E-05
 4.5500E+01   3.5529E-05
 4.6500E+01   3.3288E-05
 4.7500E+01   3.1231E-05
 4.8500E+01   2.9341E-05
 4.9500E+01   2.7599E-05
 5.0500E+01   2.5993E-05
 5.1500E+01   2.4510E-05
 5.2500E+01   2.3137E-05
 5.3500E+01   2.1864E-05
 5.4500E+01   2.0683E-05
 5.5500E+01   1.9586E-05
 5.6500E+01   1.8565E-05
 5.7500E+01   1.7614E-05
 5.8500E+01   1.6727E-05
 5.9500E+01   1.5898E-05
 6.0500E+01   1.5123E-05
 6.1500E+01   1.4397E-05
 6.2500E+01   1.3718E-05
 6.3500E+01   1.3081E-05
 6.4500E+01   1.2481E-05
 6.5500E+01   1.1919E-05
 6.6500E+01   1.1389E-05
 6.7500E+01   1.0891E-05
 6.8500E+01   1.0421E-05
 6.9500E+01   9.9782E-06
 7.0500E+01   9.5598E-06
 7.1500E+01   9.1640E-06
 7.2500E+01   8.7905E-06
 7.3500E+01   8.4362E-06
 7.4500E+01   8.1017E-06
 7.5500E+01   7.7837E-06
 7.6500E+01   7.4828E-06
 7.7500E+01   7.1971E-06
 7.8500E+01   6.9253E-06
 7.9500E+01   6.6673E-06

9-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   3.7008E-01
 1.5000E+00   3.3576E-01
 2.5000E+00   1.4257E-01
 3.5000E+00   6.4615E-02
 4.5000E+00   3.3424E-02
 5.5000E+00   1.9211E-02
 6.5000E+00   1.1969E-02
 7.5000E+00   7.9370E-03
 8.5000E+00   5.5198E-03
 9.5000E+00   3.9881E-03
 1.0500E+01   2.9730E-03
 1.1500E+01   2.2737E-03
 1.2500E+01   1.7769E-03
 1.3500E+01   1.4147E-03
 1.4500E+01   1.1443E-03
 1.5500E+01   9.3848E-04
 1.6500E+01   7.7919E-04
 1.7500E+01   6.5403E-04
 1.8500E+01   5.5426E-04
 1.9500E+01   4.7376E-04
 2.0500E+01   4.0811E-04
 2.1500E+01   3.5402E-04
 2.2500E+01   3.0909E-04
 2.3500E+01   2.7142E-04
 2.4500E+01   2.3963E-04
 2.5500E+01   2.1263E-04
 2.6500E+01   1.8951E-04
 2.7500E+01   1.6964E-04
 2.8500E+01   1.5245E-04
 2.9500E+01   1.3751E-04
 3.0500E+01   1.2445E-04
 3.1500E+01   1.1300E-04
 3.2500E+01   1.0291E-04
 3.3500E+01   9.3982E-05
 3.4500E+01   8.6058E-05
 3.5500E+01   7.8999E-05
 3.6500E+01   7.2693E-05
 3.7500E+01   6.7039E-05
 3.8500E+01   6.1957E-05
 3.9500E+01   5.7376E-05
 4.0500E+01   5.3234E-05
 4.1500E+01   4.9483E-05
 4.2500E+01   4.6075E-05
 4.3500E+01   4.2974E-05
 4.4500E+01   4.0143E-05
 4.5500E+01   3.7558E-05
 4.6500E+01   3.5188E-05
 4.7500E+01   3.3014E-05
 4.8500E+01   3.1015E-05
 4.9500E+01   2.9174E-05
 5.0500E+01   2.7475E-05
 5.1500E+01   2.5907E-05
 5.2500E+01   2.4456E-05
 5.3500E+01   2.3110E-05
 5.4500E+01   2.1862E-05
 5.5500E+01   2.0702E-05
 5.6500E+01   1.9622E-05
 5.7500E+01   1.8617E-05
 5.8500E+01   1.7678E-05
 5.9500E+01   1.6802E-05
 6.0500E+01   1.5983E-05
 6.1500E+01   1.5216E-05
 6.2500E+01   1.4498E-05
 6.3500E+01   1.3824E-05
 6.4500E+01   1.3191E-05
 6.5500E+01   1.2596E-05
 6.6500E+01   1.2037E-05
 6.7500E+01   1.1510E-05
 6.8500E+01   1.1013E-05
 6.9500E+01   1.0545E-05
 7.0500E+01   1.0102E-05
 7.1500E+01   9.6845E-06
 7.2500E+01   9.2895E-06
 7.3500E+01   8.9156E-06
 7.4500E+01   8.5614E-06
 7.5500E+01   8.2259E-06
 7.6500E+01   7.9076E-06
 7.7500E+01   7.6056E-06
 7.8500E+01   7.3187E-06
 7.9500E+01   7.0460E-06

in the rapidity range 2.5 < y < 5
5-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   7.0956E-03
 1.5000E+00   6.0865E-03
 2.5000E+00   2.4891E-03
 3.5000E+00   1.1091E-03
 4.5000E+00   5.6834E-04
 5.5000E+00   3.2517E-04
 6.5000E+00   2.0204E-04
 7.5000E+00   1.3363E-04
 8.5000E+00   9.2777E-05
 9.5000E+00   6.6953E-05
 1.0500E+01   4.9858E-05
 1.1500E+01   3.8105E-05
 1.2500E+01   2.9766E-05
 1.3500E+01   2.3688E-05
 1.4500E+01   1.9155E-05
 1.5500E+01   1.5707E-05
 1.6500E+01   1.3038E-05
 1.7500E+01   1.0941E-05
 1.8500E+01   9.2691E-06
 1.9500E+01   7.9212E-06
 2.0500E+01   6.8223E-06
 2.1500E+01   5.9175E-06
 2.2500E+01   5.1656E-06
 2.3500E+01   4.5359E-06
 2.4500E+01   4.0045E-06
 2.5500E+01   3.5528E-06
 2.6500E+01   3.1665E-06
 2.7500E+01   2.8343E-06
 2.8500E+01   2.5470E-06
 2.9500E+01   2.2971E-06
 3.0500E+01   2.0790E-06
 3.1500E+01   1.8875E-06
 3.2500E+01   1.7189E-06
 3.3500E+01   1.5697E-06
 3.4500E+01   1.4373E-06
 3.5500E+01   1.3194E-06
 3.6500E+01   1.2141E-06
 3.7500E+01   1.1196E-06
 3.8500E+01   1.0347E-06
 3.9500E+01   9.5822E-07
 4.0500E+01   8.8905E-07
 4.1500E+01   8.2639E-07
 4.2500E+01   7.6947E-07
 4.3500E+01   7.1765E-07
 4.4500E+01   6.7041E-07
 4.5500E+01   6.2721E-07
 4.6500E+01   5.8763E-07
 4.7500E+01   5.5132E-07
 4.8500E+01   5.1794E-07
 4.9500E+01   4.8721E-07
 5.0500E+01   4.5885E-07
 5.1500E+01   4.3265E-07
 5.2500E+01   4.0842E-07
 5.3500E+01   3.8596E-07
 5.4500E+01   3.6511E-07
 5.5500E+01   3.4573E-07
 5.6500E+01   3.2772E-07
 5.7500E+01   3.1092E-07
 5.8500E+01   2.9526E-07
 5.9500E+01   2.8063E-07
 6.0500E+01   2.6695E-07
 6.1500E+01   2.5414E-07
 6.2500E+01   2.4214E-07
 6.3500E+01   2.3088E-07
 6.4500E+01   2.2031E-07
 6.5500E+01   2.1039E-07
 6.6500E+01   2.0104E-07
 6.7500E+01   1.9225E-07
 6.8500E+01   1.8395E-07
 6.9500E+01   1.7612E-07
 7.0500E+01   1.6874E-07
 7.1500E+01   1.6176E-07
 7.2500E+01   1.5516E-07
 7.3500E+01   1.4891E-07
 7.4500E+01   1.4300E-07
 7.5500E+01   1.3739E-07
 7.6500E+01   1.3208E-07
 7.7500E+01   1.2703E-07
 7.8500E+01   1.2224E-07
 7.9500E+01   1.1769E-07

7-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   1.5852E-02
 1.5000E+00   1.3752E-02
 2.5000E+00   5.6664E-03
 3.5000E+00   2.5331E-03
 4.5000E+00   1.3001E-03
 5.5000E+00   7.4452E-04
 6.5000E+00   4.6284E-04
 7.5000E+00   3.0623E-04
 8.5000E+00   2.1267E-04
 9.5000E+00   1.5350E-04
 1.0500E+01   1.1432E-04
 1.1500E+01   8.7384E-05
 1.2500E+01   6.8263E-05
 1.3500E+01   5.4329E-05
 1.4500E+01   4.3935E-05
 1.5500E+01   3.6028E-05
 1.6500E+01   2.9908E-05
 1.7500E+01   2.5097E-05
 1.8500E+01   2.1263E-05
 1.9500E+01   1.8172E-05
 2.0500E+01   1.5651E-05
 2.1500E+01   1.3575E-05
 2.2500E+01   1.1851E-05
 2.3500E+01   1.0406E-05
 2.4500E+01   9.1871E-06
 2.5500E+01   8.1512E-06
 2.6500E+01   7.2651E-06
 2.7500E+01   6.5028E-06
 2.8500E+01   5.8435E-06
 2.9500E+01   5.2704E-06
 3.0500E+01   4.7698E-06
 3.1500E+01   4.3306E-06
 3.2500E+01   3.9437E-06
 3.3500E+01   3.6015E-06
 3.4500E+01   3.2978E-06
 3.5500E+01   3.0273E-06
 3.6500E+01   2.7856E-06
 3.7500E+01   2.5689E-06
 3.8500E+01   2.3742E-06
 3.9500E+01   2.1985E-06
 4.0500E+01   2.0398E-06
 4.1500E+01   1.8961E-06
 4.2500E+01   1.7655E-06
 4.3500E+01   1.6467E-06
 4.4500E+01   1.5382E-06
 4.5500E+01   1.4391E-06
 4.6500E+01   1.3483E-06
 4.7500E+01   1.2650E-06
 4.8500E+01   1.1884E-06
 4.9500E+01   1.1179E-06
 5.0500E+01   1.0528E-06
 5.1500E+01   9.9274E-07
 5.2500E+01   9.3711E-07
 5.3500E+01   8.8558E-07
 5.4500E+01   8.3775E-07
 5.5500E+01   7.9328E-07
 5.6500E+01   7.5191E-07
 5.7500E+01   7.1338E-07
 5.8500E+01   6.7748E-07
 5.9500E+01   6.4389E-07
 6.0500E+01   6.1251E-07
 6.1500E+01   5.8312E-07
 6.2500E+01   5.5559E-07
 6.3500E+01   5.2977E-07
 6.4500E+01   5.0552E-07
 6.5500E+01   4.8272E-07
 6.6500E+01   4.6129E-07
 6.7500E+01   4.4109E-07
 6.8500E+01   4.2206E-07
 6.9500E+01   4.0411E-07
 7.0500E+01   3.8716E-07
 7.1500E+01   3.7115E-07
 7.2500E+01   3.5601E-07
 7.3500E+01   3.4168E-07
 7.4500E+01   3.2811E-07
 7.5500E+01   3.1525E-07
 7.6500E+01   3.0305E-07
 7.7500E+01   2.9147E-07
 7.8500E+01   2.8048E-07
 7.9500E+01   2.7003E-07

9-particle state
  pT(GeV)      dP/dpT (1/GeV)	     
 5.0000E-01   2.7900E-02
 1.5000E+00   2.4545E-02
 2.5000E+00   1.0205E-02
 3.5000E+00   4.5798E-03
 4.5000E+00   2.3553E-03
 5.5000E+00   1.3504E-03
 6.5000E+00   8.4004E-04
 7.5000E+00   5.5603E-04
 8.5000E+00   3.8625E-04
 9.5000E+00   2.7885E-04
 1.0500E+01   2.0771E-04
 1.1500E+01   1.5877E-04
 1.2500E+01   1.2405E-04
 1.3500E+01   9.8733E-05
 1.4500E+01   7.9847E-05
 1.5500E+01   6.5480E-05
 1.6500E+01   5.4358E-05
 1.7500E+01   4.5615E-05
 1.8500E+01   3.8649E-05
 1.9500E+01   3.3031E-05
 2.0500E+01   2.8450E-05
 2.1500E+01   2.4677E-05
 2.2500E+01   2.1542E-05
 2.3500E+01   1.8917E-05
 2.4500E+01   1.6700E-05
 2.5500E+01   1.4817E-05
 2.6500E+01   1.3207E-05
 2.7500E+01   1.1821E-05
 2.8500E+01   1.0623E-05
 2.9500E+01   9.5811E-06
 3.0500E+01   8.6711E-06
 3.1500E+01   7.8728E-06
 3.2500E+01   7.1696E-06
 3.3500E+01   6.5475E-06
 3.4500E+01   5.9954E-06
 3.5500E+01   5.5036E-06
 3.6500E+01   5.0642E-06
 3.7500E+01   4.6703E-06
 3.8500E+01   4.3162E-06
 3.9500E+01   3.9971E-06
 4.0500E+01   3.7085E-06
 4.1500E+01   3.4472E-06
 4.2500E+01   3.2099E-06
 4.3500E+01   2.9937E-06
 4.4500E+01   2.7966E-06
 4.5500E+01   2.6164E-06
 4.6500E+01   2.4514E-06
 4.7500E+01   2.2999E-06
 4.8500E+01   2.1606E-06
 4.9500E+01   2.0325E-06
 5.0500E+01   1.9141E-06
 5.1500E+01   1.8049E-06
 5.2500E+01   1.7038E-06
 5.3500E+01   1.6100E-06
 5.4500E+01   1.5231E-06
 5.5500E+01   1.4423E-06
 5.6500E+01   1.3671E-06
 5.7500E+01   1.2971E-06
 5.8500E+01   1.2317E-06
 5.9500E+01   1.1707E-06
 6.0500E+01   1.1136E-06
 6.1500E+01   1.0602E-06
 6.2500E+01   1.0102E-06
 6.3500E+01   9.6323E-07
 6.4500E+01   9.1913E-07
 6.5500E+01   8.7769E-07
 6.6500E+01   8.3871E-07
 6.7500E+01   8.0200E-07
 6.8500E+01   7.6740E-07
 6.9500E+01   7.3476E-07
 7.0500E+01   7.0396E-07
 7.1500E+01   6.7483E-07
 7.2500E+01   6.4731E-07
 7.3500E+01   6.2125E-07
 7.4500E+01   5.9658E-07
 7.5500E+01   5.7319E-07
 7.6500E+01   5.5102E-07
 7.7500E+01   5.2997E-07
 7.8500E+01   5.0998E-07
 7.9500E+01   4.9099E-07


==> anc/fig_cq_xF.dat <==
charm quark xF distributions (unit normalized)
5-particle state
  xF          dP/dxF	     
 1.2500E-02   2.2060E-03
 3.7500E-02   1.1808E-02
 6.2500E-02   2.4653E-02
 8.7500E-02   3.7478E-02
 1.1250E-01   4.8717E-02
 1.3750E-01   5.7656E-02
 1.6250E-01   6.4062E-02
 1.8750E-01   6.7985E-02
 2.1250E-01   6.9634E-02
 2.3750E-01   6.9305E-02
 2.6250E-01   6.7334E-02
 2.8750E-01   6.4062E-02
 3.1250E-01   5.9818E-02
 3.3750E-01   5.4901E-02
 3.6250E-01   4.9582E-02
 3.8750E-01   4.4093E-02
 4.1250E-01   3.8623E-02
 4.3750E-01   3.3329E-02
 4.6250E-01   2.8328E-02
 4.8750E-01   2.3707E-02
 5.1250E-01   1.9524E-02
 5.3750E-01   1.5809E-02
 5.6250E-01   1.2573E-02
 5.8750E-01   9.8063E-03
 6.1250E-01   7.4880E-03
 6.3750E-01   5.5856E-03
 6.6250E-01   4.0589E-03
 6.8750E-01   2.8635E-03
 7.1250E-01   1.9527E-03
 7.3750E-01   1.2800E-03
 7.6250E-01   8.0054E-04
 7.8750E-01   4.7304E-04
 8.1250E-01   2.6054E-04
 8.3750E-01   1.3119E-04
 8.6250E-01   5.8693E-05
 8.8750E-01   2.2296E-05
 9.1250E-01   6.6496E-06
 9.3750E-01   1.3390E-06
 9.6250E-01   1.2907E-07
 9.8750E-01   2.0811E-09

7-particle state
  xF          dP/dxF	     
 1.2500E-02   5.5812E-03
 3.7500E-02   2.6661E-02
 6.2500E-02   4.9909E-02
 8.7500E-02   6.8560E-02
 1.1250E-01   8.0944E-02
 1.3750E-01   8.7311E-02
 1.6250E-01   8.8572E-02
 1.8750E-01   8.5932E-02
 2.1250E-01   8.0515E-02
 2.3750E-01   7.3317E-02
 2.6250E-01   6.5166E-02
 2.8750E-01   5.6635E-02
 3.1250E-01   4.8285E-02
 3.3750E-01   4.0402E-02
 3.6250E-01   3.3214E-02
 3.8750E-01   2.6821E-02
 4.1250E-01   2.1279E-02
 4.3750E-01   1.6594E-02
 4.6250E-01   1.2707E-02
 4.8750E-01   9.5427E-03
 5.1250E-01   7.0229E-03
 5.3750E-01   5.0586E-03
 5.6250E-01   3.5606E-03
 5.8750E-01   2.4436E-03
 6.1250E-01   1.6308E-03
 6.3750E-01   1.0547E-03
 6.6250E-01   6.5875E-04
 6.8750E-01   3.9540E-04
 7.1250E-01   2.2660E-04
 7.3750E-01   1.2300E-04
 7.6250E-01   6.2610E-05
 7.8750E-01   2.9469E-05
 8.1250E-01   1.2591E-05
 8.3750E-01   4.7558E-06
 8.6250E-01   1.5266E-06
 8.8750E-01   3.9126E-07
 9.1250E-01   7.2083E-08
 9.3750E-01   7.8147E-09
 9.6250E-01   3.1998E-10
 9.8750E-01   1.2699E-12

9-particle state
  xF          dP/dxF	     
 1.2500E-02   1.1010E-02
 3.7500E-02   4.7434E-02
 6.2500E-02   8.0439E-02
 8.7500E-02   9.7940E-02
 1.1250E-01   1.0908E-01
 1.3750E-01   1.0810E-01
 1.6250E-01   1.0099E-01
 1.8750E-01   9.0255E-02
 2.1250E-01   7.7925E-02
 2.3750E-01   6.5342E-02
 2.6250E-01   5.3444E-02
 2.8750E-01   4.2709E-02
 3.1250E-01   3.3458E-02
 3.3750E-01   2.0543E-02
 3.6250E-01   1.9300E-02
 3.8750E-01   1.4235E-02
 4.1250E-01   1.0287E-02
 4.3750E-01   7.2785E-03
 4.6250E-01   5.0455E-03
 4.8750E-01   3.4155E-03
 5.1250E-01   1.7626E-03
 5.3750E-01   1.4532E-03
 5.6250E-01   9.0892E-04
 5.8750E-01   5.5079E-04
 6.1250E-01   3.2253E-04
 6.3750E-01   1.8166E-04
 6.6250E-01   9.7844E-05
 6.8750E-01   3.9876E-05
 7.1250E-01   1.6507E-05
 7.3750E-01   1.0927E-05
 7.6250E-01   4.5417E-06
 7.8750E-01   1.7104E-06
 8.1250E-01   5.6927E-07
 8.3750E-01   1.6204E-07
 8.6250E-01   3.7507E-08
 8.8750E-01   6.5288E-09
 9.1250E-01   4.0861E-10
 9.3750E-01   4.4455E-11
 9.6250E-01   7.9137E-13
 9.8750E-01   7.8093E-16


